Thermalization of Green functions and quasinormal modes

We develop a new method to study the thermalization of time dependent retarded Green function in conformal field theories holographically dual to thin shell AdS Vaidya space times. The method relies on using the information of all time derivatives of the Green function at the shell and then evolving it for later times. The time derivatives of the Green function at the shell is given in terms of a recursion formula. Using this method we obtain analytic results for short time thermalization of the Green function. We show that the late time behaviour of the Green function is determined by the first quasinormal mode. We then implement the method numerically. As applications of this method we study the thermalization of the retarded time dependent Green function corresponding to a minimally coupled scalar in the AdS3 and AdS5 thin Vaidya shells. We see that as expected the late time behaviour is determined by the first quasinormal mode. We apply the method to study the late time behaviour of the shear vector mode in AdS5 Vaidya shell. At small momentum the corresponding time dependent Green function is expected to relax to equilibrium by the shear hydrodynamic mode. Using this we obtain the universal ratio of the shear viscosity to entropy density from a time dependent process.

==> anc/ads3-green.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     95136,       1961]
NotebookOptionsPosition[     93465,       1899]
NotebookOutlinePosition[     93802,       1914]
CellTagsIndexPosition[     93759,       1911]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Scalar Green function in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Vaidya"
}], "Subtitle",
 CellChangeTimes->{{3.6380662819715443`*^9, 3.638066297038088*^9}, {
  3.638066339394841*^9, 3.638066381023388*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Order in future time upto which the Green function is \
evaluated",
 FontFamily->"Nimbus Sans L",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.638066702456958*^9, 3.638066733011633*^9}, {
  3.638066781762754*^9, 3.6380668326864634`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "56"}], ";"}]], "Input",
 CellChangeTimes->{{3.638066860354739*^9, 3.6380668603556128`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Input ",
 StyleBox["parameters",
  FontFamily->"Nimbus Sans L"],
 " and assumptions"
}], "Subsection",
 CellChangeTimes->{{3.6380668998902273`*^9, 3.638066946836609*^9}, {
  3.638067113304669*^9, 3.638067117663724*^9}}],

Cell[TextData[{
 StyleBox["t", "Code"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["t", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "< 0 is the past time, used in the text."
}], "Text",
 CellChangeTimes->{{3.638067046259632*^9, 3.638067099222744*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "1.7"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]", "=", "0.667"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"k", "=", "1.571"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638067036178091*^9, 3.6380670361791058`*^9}, {
  3.638068690641286*^9, 3.638068703536351*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"And", "[", 
    RowBox[{
     RowBox[{"z", "\[Element]", "Reals"}], ",", 
     RowBox[{"z", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"z", "\[LessEqual]", "1"}], ",", 
     RowBox[{"\[Omega]", "\[Element]", "Reals"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6380671357570753`*^9, 3.638067135758087*^9}, 
   3.638068220878141*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Series expansion of the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    SubscriptBox["\[CapitalDelta]", "+"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the v < 0 solution,"
}], "Subsection",
 CellChangeTimes->{{3.63806743302626*^9, 3.63806743559059*^9}}],

Cell[TextData[{
 StyleBox["lstJ", "Code"],
 " lists the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["J", "~"], "n"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.638067536638339*^9, 3.638067552589747*^9}, {
  3.638067594127572*^9, 3.638067656029108*^9}, {3.638067746686018*^9, 
  3.6380677649800577`*^9}, {3.6380684943079147`*^9, 3.638068494611299*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lstJ", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"t", "^", "2"}], "+", 
             RowBox[{"2", " ", "t", " ", "z"}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Nu]"}], "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Nu]"}], "-", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"k", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"t", "^", "2"}], "+", 
             RowBox[{"2", " ", "t", " ", "z"}]}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "z"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"lstJ", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[Nu]", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}], " ", 
            RowBox[{"lstJ", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", "t", " ", 
            RowBox[{"lstJ", "[", 
             RowBox[{"[", 
              RowBox[{"l", "-", "1"}], "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"t", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "1"}], ")"}]}], ")"}]}], ")"}]}]}], "]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "i"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6380674476268873`*^9, 3.638067447628084*^9}, {
  3.638068497276828*^9, 3.6380685088175163`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Series expansion of the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    SubscriptBox["\[CapitalDelta]", "+"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the v > 0 solution,"
}], "Subsection",
 CellChangeTimes->{{3.638067222471629*^9, 3.6380672997314053`*^9}, {
  3.638067361389269*^9, 3.6380674029385242`*^9}}],

Cell[TextData[{
 StyleBox["a[ n ]", "Code"],
 " are arrays which list ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", "n"], "j"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6380678327332706`*^9, 3.638067874777256*^9}, {
  3.638067917998526*^9, 3.638067936609774*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "z_", "]"}], "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Omega]"}], ")"}]}], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Nu]", "-", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "+", "k"}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Nu]", "-", 
           RowBox[{"I", " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", "k"}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"1", "+", "\[Nu]"}], ",", 
        RowBox[{"z", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lstH", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"H", "[", "z", "]"}], ",", "z"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"n", "=", "0"}], ",", 
    RowBox[{"n", "\[LessEqual]", "i"}], ",", 
    RowBox[{"n", "++"}], ",", 
    RowBox[{
     RowBox[{"a", "[", "n", "]"}], "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"lstH", "[", 
        RowBox[{"[", 
         RowBox[{"n", "+", "1"}], "]"}], "]"}], ",", "\[Omega]"}], "]"}]}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638067302877054*^9, 3.638067302878092*^9}, {
  3.638067891211011*^9, 3.6380679038687897`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Moments, ",
 StyleBox["M,", "Code"],
 " are calculated using eq. (2.14) and (2.15)"
}], "Subsection",
 CellChangeTimes->{{3.638068265074193*^9, 3.6380683174624968`*^9}, {
  3.638068351997189*^9, 3.6380683576941423`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{
     RowBox[{"lstJ", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"i", "+", "1"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"M", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"j", "-", "1"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lstJ", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", "l", "]"}], "]"}], " ", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"j", "-", "1"}], "]"}], "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "j", "]"}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "-", 
         RowBox[{"Re", "[", 
          RowBox[{"M", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"M", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"M", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}]}]}], "]"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.638068325100478*^9, 3.63806840324198*^9}, {
  3.638068523976451*^9, 3.638068527934017*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The thermalizing Green function of eq. (2.18) is constructed and Pade \
Approximation is used\
\>", "Subsection",
 CellChangeTimes->{{3.638068576345605*^9, 3.638068659450554*^9}, {
  3.6380687508208227`*^9, 3.638068755934774*^9}, {3.638078067325572*^9, 
  3.638078071865323*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Nu]", " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Nu]"}], "+", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", "\[Pi]", "]"}], "/", 
     RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], " ", 
    RowBox[{"k", "^", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"\[Nu]", "+", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], " ", 
    RowBox[{"PadeApproximant", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "x"}], ")"}], "^", "l"}], "/", 
          RowBox[{"l", "!"}]}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"l", "+", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "/", "2"}], "-", "1"}], ",", 
          RowBox[{
           RowBox[{"i", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}]}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.638068594612911*^9, 3.6380685946140842`*^9}, 
   3.638068665418391*^9, 3.6380691054052973`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vacuum Green function", "Subsection",
 CellChangeTimes->{{3.638068937599648*^9, 3.638068945557232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gvac", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[Nu]", " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Nu]"}], "+", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", "\[Pi]", "]"}], "/", 
     RowBox[{"Gamma", "[", "\[Nu]", "]"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "/", 
       RowBox[{"(", 
        RowBox[{"x", "+", "t"}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"\[Nu]", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Nu]"}], "-", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "t"}], ")"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638068952343587*^9, 3.6380689565117693`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The thermal Green function of eq. (B.2)", "Subsection",
 CellChangeTimes->{{3.638068772932185*^9, 3.638068789218875*^9}, 
   3.638078091401102*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "n", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"1", "+", "\[Nu]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"n_", ",", "a_", ",", "k_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", " ", "k"}], "-", 
    RowBox[{"I", " ", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "+", 
       RowBox[{"2", " ", "n"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gtherm", "[", "v_", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "^", "2"}]}], ")"}]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "n"}], "/", 
          RowBox[{"n", "!"}]}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"n", ",", "a", ",", "k"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"v", "+", "t"}], ")"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "/", "2"}], "+", 
           RowBox[{
            RowBox[{"I", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"n", ",", "a", ",", "k"}], "]"}], "-", 
              RowBox[{"a", " ", "k"}]}], ")"}]}]}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "/", "2"}], "+", 
           RowBox[{
            RowBox[{"I", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"n", ",", "a", ",", "k"}], "]"}], "+", 
              RowBox[{"a", " ", "k"}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", "/", "2"}], "-", 
           RowBox[{
            RowBox[{"I", "/", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"n", ",", "a", ",", "k"}], "]"}], "+", 
              RowBox[{"a", " ", "k"}]}], ")"}]}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}], " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"\[Omega]", "[", 
               RowBox[{"n", ",", "a", ",", "k"}], "]"}]}], "]"}]}], "-", 
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Pi]", " ", "k"}], "]"}], "-", 
           RowBox[{"I", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Pi]", " ", "\[CapitalDelta]"}], "]"}], " ", 
            RowBox[{"Sinh", "[", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"\[Omega]", "[", 
               RowBox[{"n", ",", "a", ",", "k"}], "]"}]}], "]"}]}]}], ")"}]}],
         ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "100", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.638068800165799*^9, 3.638068807518713*^9}, {
   3.638069169036272*^9, 3.638069177673645*^9}, 3.638069278589944*^9, {
   3.638069329807086*^9, 3.6380693300257607`*^9}, {3.638069424146078*^9, 
   3.6380694257923717`*^9}, {3.638069523710062*^9, 3.6380695691629877`*^9}, {
   3.638069651285137*^9, 3.6380696832155724`*^9}, {3.63806979893563*^9, 
   3.6380698040384407`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of figures 2 and 3", "Subsection",
 CellChangeTimes->{{3.638068874580653*^9, 3.6380688947703743`*^9}, 
   3.638078225071306*^9, {3.638162059186488*^9, 3.638162065943376*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "[", "x", "]"}], ",", 
     RowBox[{"Gvac", "[", "x", "]"}], ",", 
     RowBox[{"Gtherm", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "7"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Dashing", "[", "None", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "DotDashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\\!\\(\\*SubscriptBox[\\(G\\), \
\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(t\\), \\(1\\)]\\),k)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.638068909623657*^9, 3.638068909624192*^9}, {
  3.6380689616893663`*^9, 3.638068992649638*^9}, {3.638069484327065*^9, 
  3.638069514091687*^9}, {3.638069573122738*^9, 3.638069582257186*^9}, {
  3.638069727356379*^9, 3.638069735107583*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], Dashing[None], 
    LineBox[CompressedData["
1:eJwVl3c8ld8fwG0uEde63LKyZe95PoiQZLTMNOwRN4Vk64sSGVGUjEIlpGx1
uAqpVMqorBAllZmt3/398zyv9+s55zmf8/58Pud5PeInTtt7MNDR0d2gXf5/
Lzz6oC5pd7yR7LUIcrDXKLqzJhBXnH0cid+uIB+1G0X7LzPLRWYHo73Cf6/t
1R9FRR8ubPhkxyI7ll5Z2D6KXofqeLpnpyN6vRcKaqdH0FdLgTzn7EIU6iJS
9Z13GM2oXdR0zH6ELhoX1YHfFxRc2sxwNLsVKU6uGJod7kN7RKK1b461okev
29QfKfQh0jVj/1ElKmrx+W2gTd+HWuLae707qOj7usLX9PJexOX2rix8pQ19
lLDrjmfqReV8EzZ5Tu3IQUgiy7/hA5qM5cgbFnmF1Dffhn7Rfo+UlB7eqHbo
QazZEgWv+V8iCrC/3B/ag/b/2cMQ96ET1dp7rXzP7UHctbWM/umdyChU/Ijo
WA/y8m6XHebsRDYt1/hSgj6gU9aZLw0IHSjAPirN48pHVFQYPD1LeIHKzx24
SOroQ6KlBrsy1FvRbFL5k8fTfciUQNVYXm5BGnmECRuufnT4357ojOYW1Izb
TC4e6kcsLtMjfuYt6DWbDt38eD8iS01YHmp4hmZyxSJe0X1C0gllLM3STUgB
zwVF6X1B+n+dlMMcniDPCyk9nq5fkM3rWp7ln49Rka6MxoGYL2iigk1uJOEx
Ij1xWRZt/4JCw4YWpuuqEcu9jshWu0FkETn0elbiERrNuHWJyWcILQRHyHsI
laNsT8s7l3JGkOMc21yzawHq2TXBfKZxBPV/cvObsruNOL9GeTkPjSC+t07T
Sz9uIaqiE382zygKMXbpXRTJQzplaQOeR0ZRUuO4/Zmb15D0rTU3tvFRlK1/
dcSn6yKiT3znt2/tK8oUnuReLYvDOmlb9nqcY0g0fOq/s5YXcWDObj05sTFU
YxmurTWZiAdLk9hYzceQg6LSmyS+K7i2E+5S08eQOr/hA8uiTOzH/mhYV24c
3eY5MlAafgv3Xkm3kz06gT5ZkNZUvpXibdlYR9BvAtGFRrPwBJVhk/xfoixR
E0i3f5yLc60MV1VY/h4vnkCaC7mVThz38aW39Jdv/5lA59Sy7hzZVY4RD+W5
QOI35FpNcsvjq8L3suy1mWsnkTHDS6cPHY+xddJWWVXHJHo6/XO1af0xno24
L+zyaRIdE2xL3av8BOucZNiq3phEKkvD3hbXnuB21ern7qZTyLRH7Ppflxo8
0c1j3/xuCqlXe0Sof6nFSdSnbV5jU4g5Q2jPKUId3l3ro8m7OIV+ZXG66GvX
4TO3Wkm+gt+RwH3do0PpdZjBP3hE0O07Iil6F/81qcdihPf+Z35+R1Jk8p6q
rAb8fOPCsMjmd8QZXp7g/rQBe8/K2nZx/UDnirpLGr814Mr+GHVxtR+ol3FP
RIBmIzYqUVnrDvuBTgWUjXx414idTa8myrNMo1Cpv//6l5twduSBoq9iP9EP
qevnfdie4R5hly5WjZ+InVnhtb3cM7y93ntece9PdI9nkH7U8hlOmo81OR/w
ExlnyrtNJT/DEV5PxoiNP1HtW6+2amaM3e2Edu1xmEHiVr+ZE2Ywvvlbap+v
5wyarClc/c7Ygj9dVjtzNXwGpcaRQk7xtGD79n1tg7dn0Jy3Qt4nhRZsph91
8uzMDBKat93T6taC5aXGi0su/kLXqYda7ze3YE/qn1evr/9CXp378x52tODi
YxsL8w9+IcNXKzcSe1rwjlz+PajnF0oVl6psnWrB27dbTPSL/EYNyj+G7blb
sXX5wW1bqr/RKee9CbzCrTjJ8riGpNlv1N17r6h8VytmSDifEOT3G+llKy95
a7XixZVySUL9b9SnH3KLy6kVq2Y3WCu/+o1mvNZqc0604kD19pBDw7/RTfkL
t9d8W/FUwMjzQqY/6MivF0k2Ea348xiPh57dHzTRGeSvntuK8etzd/2m/6Do
CZd/Au9bcRgq8tTZ/IP8Y/3dNfpbMenTZCYD2yy6xhX1n/JQK363j3jorfAs
+jXN9hx/b8XGqj793jCLRhO2n7XeasX501vaby1nEZvaf4EujFS8Vpx1XdNh
Fh0YSwvex0bF1QItjgyes2jkXbBWBw8VS2wIDOZdnkWNbapyeruoOKqm3IDh
2ix6FS44ZC5DxZ8DTW55588izyzbYXUFKs78GuCm+WgWhX039q1Uo+LZXEac
1ziL3A5UmBlpUbH1wRuiDM9nkfBi7/YKXSpm6ng+2t03i+rXzvOoAhW7xzgZ
a47Oos9Xw2/sMaXiZt3Zwrwfs+iDjeYjXXMqDiknn/TemEU1PjkqL/dR8TuP
R23dzHPITyjh+0kbKt4tuldSc/sc4iM3vhu1peJv6ZRv9BJz6Oc7jZ7YQ1Rs
so/N3FthDpkbReqXHKHifKb8km6NOeS7zH/2oSPNx1N1Vk2jOWQnNV2S40zF
h0NfeuXtnUPKwV9WTrnS/Kgc66S3m0OXX7Zm8B+jYq7pRVlvpzlUI+N38547
Fbe7iE1rBMwhrScc+RdO0vwJ1FrlnZtDD+n9vjWdovl7u+8BfcwcGhBz1R/x
oPlL+srhnTyHHEfPd0x6UrG2Sah/d8Yc8qfaPerxouKs9W1vNG7OIa4XJ8WK
vWk+nxQp5t2dQxHyMgZHfWg+A3VS6SvnkIIJy+55GpfJdP/2qp9DjGrHBIN9
aX6/njzQ3TqHuFvipXpp7J67Wqnxag7d2tEQKeJH8+uQxp33cQ6llGvv3U9j
IU6pYPphmp+P8veO0/hce+N7r6k5NEqt6nKmcU+0rVr37ByqNfzco09jJd3J
DI01Wrz+97/T0/jSfMRCLuM82ntXQL2Ctt7kA56D9JzzaFqX5RPQ2MSj9ImX
wDyK3GNP30iLN1/EkL9bdB5pnn3RI0Tjtf6esxpy80hhlBziTtvv4XTvvly1
edT8imFbKs1HtdWWFr3BPJKIJrUW0XxxMWXleJnNo0s8Mw35NJ9+T+VW3tjM
o1jdzR1x//ftv3Ur48g8Unt9+MYJWj6ukj+YHnGfR0fW+ecVT1BxbfiFtNHg
eZRoKl5zkZbPTlk7zbvn51Fu9wVXohsVf+mX+uITP48irru4XXKhYjqtt9IL
WfNo1M/omwGtXni/Fb+uuzWPnjj+LAul1ZN0VhjlQsk8MtlOgXxave2bF3/G
XD+PGuo/eFTaUXF2Rcgh0pd59G41cGzCgorvuVquD47PI4O2V7diafXdvE2k
sHBmHtVEq4lz7KHir74dM/Jb82jquMrqhBGtvmWEEwzFF9BRcXu9OnUqRn2/
5RjkF9Af9edxT1Wo2P5i29t2tQXU8uhP/CNFKg4d9yfb7llAbzcfy5yk9Sv1
Nq4+4bWAVMd8NWaFqLjXJuuoTNACSlhKivMSoOLvm95bP8MWUHDs4XNviFTM
6UK0OntpAZkeP/jcg4OKj5I8viY+XEA2UhUKr9Zb8a+r7NwPFxZQe6RqbNyn
VkwHIzXBGwvoSVV959zHVkz889hZi3kRydCPxtu9a8U6+11LscAiytGC9rH2
VhxHqDLq0V1EzF4f0g48pp1ncYcClqMX0R23TwW+ya14+aJTYHjyIrKu5ZIJ
jW/FfcnHTq9nLKLIxnLKmchWfC3dJ/jf3UWksfl4Qj+Ytl5h5FnW14vohZHl
yvajrZij5W6kIGkJcQyyPRiTaMVbm0tXtKuWkGdQgza5ogUP0a+nNjQsIcW6
6uvHS1pwMzPdVf22JWTTxvk1L78Fn+dkz0B9S2hqcePOTGoLXt4hkr13Ywkl
vd9xjOF0C57VN88/YvEXSZdz+AoptuDx8OyK0NG/6MPCZEeKKcZhZz4vHvnx
Fx2oDzzcpIYxV4CIvs78XyThtmXwRRxjPfeSjhXGZdQ8tK/9z79n+Kp57Wi4
zDJqeh9UHtT0DBvx9hEvBC6j7sxdVivKz3BuOX9ozMYy+v7F6b4l91NsO5KF
kkmrKMEfttfXNmL1xYDFALN1ZB9momkwW4M1DVzO3ivcRELNgi5Rk1X40xyr
+bnefyiRh0k4zfwevrB0/iPDyD+kLL+3nSB5D4ut/jqR9v0fqhkizeXS38Oe
dB+jy9b/Ia1zSUz0T8twOOs7l1/cdHB3Y2BsSKMMMwvczBbVpoOyn1alU7Kl
eKe6BntCPB1E266l5EjcxTYBp+asd9DDl7T9y/+5FeKoO9+GN8TooTs3ciDW
pBBXfvF8XS5FD/+JT97Mki7E3FY+pduU6YFJUGeA/k8B7pEOdH1tTA9xpS77
12MK8KHR0Jf7vOhB9kpPdp/9bezicLnQqpoeLNv1NWNIN3HKpW1pa7X08Bza
IXgyDz9tvXLhfhM9nAjqY854kodFVK4eYX9BD7ytmqUn7PLw6LZrnF399FBq
nFeEruTik+354Zab9HB6+OSFMc4b2Fe32s7CggESRmzTU9Wy8bmfPcdLrRlA
CyhfjxGycdythWAWOwZIiY6ucRy9hm/Qa2Y8d2SAyUxx3J56DXe+rOsBPwbw
2M4ge/FXFpZyeuqgm8oAeYNxVsnVmXj0fOch+Y8MEJvpPXfYKR3P7P7hkTzA
ANePtlHEtdLxyjDh3PdBBthv6zlMJKbj7ab7sku+MYDfNTsd366r2Iiju09i
mQHqQ29a/TC4im/mfThCFmYE1RpJay37VHykedhxmzsjWDC2ND7Wv4Q7r+cI
dp1ihJ2HHdjOLidjvbO2vYk+jGCZfHQp5XEyFlGi2jKeYQQ89GcO707Gk7fv
7l27yAjSYRfMFHcl4XPx/prfHzACx0sWwXXR/3C21Rr382VGaKosdWA5GofZ
ZB53x24wQv5T9jMGInH4PKN/CqJnAtIvwgx1Iha7NQ+xNrEzQd3er/wtlFgs
rdS69WgnE+TWFASczYjBNTxJM7dNmcD0jGeNbmsk/jjA3xmRxgSaxyIbG/1D
sbhKYNn3TCb4nu+/4x0xFAcmticdus4EV4SoUR4N5zBBK9RSuZAJBNVUe7jY
zmGjzIGusWom4N0elWL3IASX7c97Y9nHBOHKUbVmBAqOoIp9ENzJDCco5x9U
gC/uFAp/nCDODMauldOBD3ywQPD7zDkpZjAQ3rwnKOiDq0TjDr5SYgbmYpcq
0TkvPHFhvDcKmOE4Wtq2VOmBbbRLBr6dZIbaL/UnuY4exxLlCsOP7zPD0cM7
/166YY/7FHf4R1cyg+Cudjq2DDucXLltzeoJM0zZi6wEptji2epf/GNPmWHt
h7fRJOd+/Kyhcj/3e2b4I8aybCRlhh071J/6LzPDMOGXKr+gLN5mKblPZ4MZ
OGdcRcc7xXBLF98nRnoWcP6r6iZK5MXS3UuLuews0B7JkTioxIgWP9btfrmT
BWISY5wfe6igq2P6N6X2sEBCXS0zf4oZ2nNqt/ycBQuISiTwTcrsRcvfdtQ3
72cBpcjhX04tFsjtx+YHhyMskJGs2GQ0tQ/tnsUccb4sYP3izdv7LHaoc9M0
YvgqC0hUBoytDh9G/0jWTjlDtHhcpA5nVLsjom1CqvUYC6ysn2vb2nJHkonN
VPopFjgcxltTZ3UcWSztVvCfZYF1z60w4uhxlPGecwMYWaElo7ohjuEkkrr0
9ta0LCs4Dk+ls8h4IJ1W1p7biqzw2fnUgXxvD2S1glgOqbGCe6nfk7R7HijQ
syoQ67PC5tTOqjg5T1Rvko6ybFjBbIi4iMW90L51+6+GIazAY5gaabXojdzU
LvMvhLGC1b7klkEFHxTk02ZZFskKRV8MPHtP+KCsfvVqYiIr8Cv6r250+6Dh
x3zxUzdYQV5VhlG/wBcF+/dJpmNWkKEyW4jK+KOEYi5H8+esYK+6eT7kkD/K
/mx+Zb2TFQ73WjoZxPujRou6JY8eVhCK2BSVGfJHTFLX2/W+scLlkVdNkZcC
UM6Qo/cEOxt8ZStAva8CUUKaKrbYzgZWLWZ+sn8CEcWYIPCQlw24mZs+shNP
I5u79W1nd7DBxjmVhujDpxFTgKAoqxIblIT0kfU+n0aUjY+9cna0+eXs9g2e
Qci9onx36iE22K8ukPcvJAjtd0+In3dkg3uNwjuJ8UFI9rm6atMJNmgxff/z
Zn4QGrmckWIdwgZPV+wT7T4EIWuyrenpHNr44YzyEPVgpPdGJvdDHhuEMyz3
3jYKRjLR/2a1C9jALDy1IM8yGDGMV+TT3WMD0TvndrMcC0YN9znX0hvZYPxf
742KxGBU4vLN9u8zNpBsGbfwTA9GWVxPS53a2KCrRLlxNjcYBVH8D+16zQaH
o7Rnox4GI2m9V1VPhthg37665cR3wYhvpohVaIwNejS7WYcGghF9/nm3yEk2
KGqy/c3yNRgN0stvM//DBnTvBvZ8ng1GmS+TvPrpCMB00U3nPy4Kiolwf6bP
TIBcYsnOZH4KClTU4S8gEMArKGv0xA4KskqfonoTafxe5l+eHAXROZqLrO0i
gMVbvgwFEwo6qFkr8VSWADHD7pmeFhRUxiMtE6NIgAyV05lnbCjItotZhUWb
ALucDr5hcqKgOyVnNV7qEwBeat9NPkZBK3HfdFKAANuL/9Z9PUVBt/VfGBOt
CLBkxtKx7TQFzQtqmvfaEKAqTuLY6BkKMl+8Y3XdgQC9XI98ksIo6Hd5goOI
KwF2KhSxH4mlIJPkxSNfjxOA80uqXtRFCsr2OOVyx5MAP4UZuCOSKchIZI+H
fBAByG3nvvy9SkEZa499foUQABFavc9lUdBk367AqnACyBfs6nqdQ0GpaYyh
WvEEGCbd1/h3i4LG/M5ErCYSQPRHb8+XAgrSshiPbk4hgMqs3OmrxRQ0RNeW
ZJJNgNY+45dxZRSkMqR2hTmPACHmb4Ra71NQQkNReudtAsgKc6cOlFPQwDVi
9uU7BFhTbAx8WUFBuylxuTb3CMB6Rp0pq4qWH5v5fJ4KAhQv52XrVFPQR/kT
xR+rCTD251VA3WMKkmXtKc2pI4DzM4f33DUUdGHcuNypmQA3NyPYzGop6B1+
VLWzlfb8kpnTwToKkrwpXjP6ggCrKT6cqJ6CwsLSG4q7CNCe4OjN3EBBrw/S
P/N8S/Nvjx6V0lhMNZgq95EAUuabitKNFBTC+bV9ZoAAJ6WVJGNp3PnD9lXl
EAHSjaU+1dOY3N7yljJGgPnQ3+lvaBxYpPJRc4oAfyxtMjGNqVEFAys/af6+
tYqn0VjAmXuoaZYAz9SiYw1o7Ksd8zVqiQBPv4X87aCt/4x39pvxGgFGk62e
q9KYOHtsmukfLZ5Md6XztPg9X7/93cHIDnf934UW0vbXWIYWLrGxA0r2Hy+l
7Z/rYuXyfk524A9peXyF5ufEcdENbiJt/Ci3gsMTCu2/Lo3uowA7hDU7X16h
+WUX/seUQ2aHe3BUIOoRBbn9DSQ4ibGDOWMo50QlBVX3DHPulGKHfexjj+Rp
+XK8/EygWIkdPPImmJ1p+S33UiJ7qrNDJFuQlhkt/3R78kXldNghqVRZgKeE
1h8bkbKVxuzw657SmE0hBW0M/NpNMWcHwbMq+1vzaf1S46qquY8dlvx+nhK4
SeuPAEO9poPsYF3Mfc0nm4JkXlgfV3RkB+WKdv6bmRR0eIdL0m1Xdgg+1f2l
hlbPT7rO98V7ssM/t710BZcoKFimnmIdxg7qVknCByMpqCCq48azCzQfjye1
2sNp9dHb16ISyw5VtTKS4ucoSClhiYv/Ejv8KNVUzwikoOlRtQdDeexwLPCQ
h6cbBQnpmPQcKGAH8UgOa0laP1uk2a223mGH+esSca8PUVCJYdDekofs0Hz/
U86gNQWdzH04HojZwYRuJpJOj4IGHWR30I2zwzkDO5VobgrieKBtSplih5Uf
5deX2SlIj2Gv78RPdjAN6JB2Zaag61Ue9Z2L7KC1PnRidjUYHeIsPpjOwgH+
voICBmPBqLt95xUJeQ6wz2QvvFIZjFp1ebf2BHPAmy2Dnzq089jW3PdVwVkO
SBpil3+jFYyG7Vuvb4RzANPid8WDysFoze+0+pM4DjBK8yTqiwUjtfxX3ruy
OEC9r3dXEH0wKmJI+EBfxwEHxjn+u9YahOJfLZY92+AAzlsfQ2p0g5CZa5+D
TtI2GNVUpWMVC0SOwne299dywjo7a/D9TG9klGp7xug9FwRGPbx3wvEk+vQm
Pr+MnhsMH5r1/dnjgu4I6OfQM3HDeYWPuFnEBQUem09zYuGGSYuYoMIVZ8Qw
5x67jYMb+lO6oqrLndFuPqNTQXzcwNV+o3CJ3xlFO63I6chwg/iprmieX45I
asq/psOaG/67LLkuXHEEBdMdfj2Zww1stmt/jkY5oPssrocFc7mBU46Zo8bd
AY1tOzW69yY3rA2dyJA1dUD2QpTFsgJuEFtyXTjE5oDU1FJ3+N3jhjjqR7uu
THs0f7Ld/08jN+jx62WQK+0QpUOLc2WIG7LSdje8+30A3X9jmCM7yg1uz4+1
+zYcQGMf9og7jtHiOdbzTT3hALIftddsnOSGVaVJGwfhA0htNdD1wh9u2C9V
f6LdwgbNy5c+pKPngRz/mvPhFdaIkipoQ5Dkgd1mOhHfblqioXvTSj7SPPCE
eb7roI8lsnjxdPtLWR5IfjIYsKZpiUQ2Tr5PUuQBl77os9/fWqBXPlUH2bR5
IE7TZGk/iwWSNLN0ZrXiAcL+a0TVSHPUt37emzmIB2x6668MZpgiY0EbSw8K
D5hvb2b/62GKytXE5V+E8ED/3/AbprqmKM6n42dCOO19qyWZ50dNkHI/72mm
eB6YaNCPP6RqgpKqy88yZvOAU1D7+P1BQHo+w3H0zTygtsLKb11tgHhN6Jd0
nvGAcsvY0z2+BmhGWNIrqIUHflAMqzIkDNCt1z77Rp7zgByzcJNilj6iU1ni
ffqGB2b1pNydI/RQ+1+Ou2EjPCAdLTTu56iD7BN0O/4wEIHAafaJy0EDKbi6
6MowE8F2ofPwQX4NxKQV/cCNlQjGy2IsP/rVUc3U87Q3HEQwCtVW+Oeqjkj7
bI8+4CPC9vAPgwMBamiYx+uHpzQRJrKq3vPeVEF+t7M4hi2J8HGQce/xE/Jo
0f6LLbs1ETQvxpFW1uXQBRaJbC0bIlQff6whnC2HUgIqxdLsiVCf4X9v65Us
Ktfv0gRnInDoP6MzNJJBv/v/HSvyJ8KRkvhONQNJROH2e+KZRgTm8H5LRa2d
aK3t0WpGOhHCUiXPp1/ageJCV4xwJhGe7yREzY2QUebwxZeC14lwwkUzt/CK
MHpSXjDcWUCEmZsOB+4vCqK/Fn1sCtVEeFbgnZc/S0Thscaufz4SYS1HTlde
gxFpWB1cteongh27E8tlOgY0S/S6VvKJCB5175Q2uumQ552UN67DNH/XbmVy
TmwYHezoN3w9RQRGipXHv4IFIyXOQJF7a0SQ2vfPKrfoqdHE9dyRE2K8ELMa
wUXs3XpWcPxhxDMJXrhP5P3i7E6HneVbBIWleKHRMeHwqYP0uKfp24H3crwg
Z/N6UUSbEeNhlRakzgvRlzZTQ6dYcK5kR8EOc14gFi4t5y5x4gNVC8f7/Hjh
Ff/RTy5+/DhM63AaIZAXJKofB1m+4McFzfXNBkG8kGv/yy1FRADPd0YKFofw
wtmBngrSWwGc/ZX1zelIXhillgmelCXhYeIOHUIaL3h+XN0V1SyMWW9EeRik
84JbLFu51jYyVhH9mnE6kxeY6FUUHJzJOE6h5FdvDo1vmwc2LZOx9B6V4qIC
XuAhpl1zl9uJA8/u4TKo5oWMBuv1+iBRnLNeon/6CS883mrJ5a8TxS2xBJ+i
Wl6IGsq7Or4hiomp3W1sTbygv/LN089UDNeWHA3vbeOFNAe+96QuMbzV7z8R
2MsLfzP+qdR3ieMretcaC1d4oSBVeudo3i483dtmxLTOC4xh35NVG3Zh8+B5
qucmLxSa3z5h1LcLb5UeeKXAwAdo8ZhTynZJHMjPPljDwQcft3Z4s0ZLYpvZ
qM2XInxwqvyP7w87KXz/8sPY3eJ8YGIt4K/oJ4VZZAaZ03bxgRRd4EuNBCn8
zFWX66AsHxwlLaSk1Uhh5VcLIsOqfJDTnDgQxy+NuUu8YX4PH9zavPLmdZc0
9jfOeX5wLx+kOg40xIxK487BFxZ1lnxQ2inW8G9JGsfw7rK7YEOLZ4dfn7uY
DJ6LGTrOcpQPzpk7dTRTZHCPs328sB8feKlcyt/DJYszeQzaTdL54JtSBuv7
XXLYxbfxy4VMPkhkcPZqUZPD0m06c7XXaM95tp1LNZbDjSGaOxRy+SAhhcDX
6SaHR/uVKLzFfLDSTQppypHDSvniIhNPaHxY2nSBUR53ybOeuzjAB5IPvYwk
OuVxVvzFy/gzH1SoBPpf/yCP3QYZC1cH+WCiOiB7ZVgez12hex3wlQ+I3/8Y
hC3JY9LcqvjhaT5gPqd8PEpcAXvWzbyR3uADLuaL03NnFTDDnh6pTlF+eJjA
/+s1cTeOCA3hWhbnB84Ssaw18m68eF9gWUqSH2IfbdnslNqNp3icO+Nl+cGZ
X1DHVHs3fj0y7otU+YHZJeyIkPNufC1iqbLWhB9YDho6qRXuxrKPSXp3Pfgh
hbdGQVFOERdONkp89OKHwqiU6XRVRSws7MrB6MsPZOl8wyVdRcwZWzjoHsgP
NrGWnfVWinjeRj56Ryg/7CpBMfr+irhpWv95ZhI/uDHdvX26UhHbSByziXvA
D1dZrdhTdZTwmu+bK6MP+UE1Pn2F20QJlzzWf2NUxQ+3/nwbv7lPCf/bQ7Je
f8IPTK7rQu/dlHCV13vLkGf80DoQ2/fkohLmfWhq5vmeH0K3n26u61XCA9qy
BlbL/HB3oPGgQKwyTojJjihb5YcjvaYCHinKWOUlUxPLBj8kSz4b7MhRxslO
X3Xb6ASgQMOmp6tCGetF5mobsAuATyL327dDyvgWdZu60k4BUG3NzOcWU8En
9s/JEU0FoOivehw5RQVfcKhc22smAJsWBL3PGSo42zHgVeReAfjOWmpVckMF
d3n88P+xTwCE9D9ueZaqYLWor5UtB2njo+YCUttUMH3le83TngLw3jBSKXNL
BQvXpLHc9RYAhjhuX20WVazRtL//s68AaFpeFvnJqYq9O16GmZ+mzQ++Gx67
UxW/G2lt2hkmAL9dix8EGKriAu5q49fJAkAMfnnleIwqbhQIIjKkCICOWZcy
Z7Iq/rhDaVw7VQCobiueXemqmE3ufkJxhgC07M8kny9WxUHGRR3n82jxjrhZ
V3eoYkTJ2C/3UAC21XkYFPOq4eEPFMf/3glArtmZKkqjGlb4sxHzs0cAtEdc
XWLb1XAYe2KZba8A2H90LLzXo4aJxnnLwp8FwMFnvHDvTzVsXtF2rXJcAJRP
H1N8tlMdVybx9Qz8FQD17vDVxkR1vFGcv2q4Stufc4td6DV1bIVlxYvXafmh
3zZ/oFgdTywZBAXQCUIHM2PdYayOSSc9uBjYBaE29D0Br6jjGMNaK4WdgqB1
KalQLFgDvzkKlKuigrC39GZdTYwGFg7purEkLghpTnUvfa5q4Cf3h79jaUFI
6VpKU67SwN8FWRMPqgjCexYBb605DWw3f6Qt0lQQIp9fiT4SroklSlf13/kI
Ar7ozkcu1sIit0q15P0F4dHX28uJtVqYnHlINSFQEHp911lIXVqYL/qRtM4Z
QWhPbHQomtPCLEd8eAouCEJozTbrUybaeJrl0+TpNEGY5tMQapvWxtWe9enb
awTB4T3PDuGjurjCxTPFp04QpCTcG1GQLn5gz5fY1iAIjNEXf11J0sV3jIIu
hD4ThNt7c9ruNOjibAFZr5EOQWj+7zJH6049fL49x6DysyA4Hbu6+8svPWwq
HTplQ0cCqayi+p4KA1zxKeRMDAMJ7tmLh5/qMsCkK5R/j5hIoKvPFC4yaYBn
FgIE+QkkCKije8shYoizWk/t/cJDguvzE//ephniSRf7Uq9dJDg++Wm7WIQR
TspU9IoxJ4GwlWzLsg7geXOFhUcWJNAs9OP1tQTssiYbPW5FAk5GxpV5R8Aq
xyVzzA+QYIfo7AuLCMCflMgd246SwAQ7l7NgwPJdbDI3fEiQzLk9fsjKGL+h
m5h8lEKCB3dFs5JCTLDvy4cviWkk0NgnZnsj2QSzZYSWn0knQbH955KOfBNs
souDoplNArLp3YzIlya43kxts/42CZbFz/raiZnioksxvC3VJPANPnLp0QdT
fI5vJ3QPkEDRsLdU2N4M8w5NSih/IUG71dXj/H5muOpuFfPVIRJQjfksVRPM
8E+tPa/sxkhgVlNLelNrht0d/Q73/iTB3vzT9Nd3mmOr/Ab/wS0SxOfbUK7N
mWNR2cM3piWFYOxC/FuWJxZYvuI05y4ZIdr3N8oq8K0F1tBIjnWWEwLuOR3u
v9MW2AqafV4rCkHoaMA3TwlLfO6ohF6FlhC0RAjfepdhibuTfn8OthCCZD6W
8i/hVvjCj/92rPoJwfmKKe2049Y48XTBVdVAIch94xSoEWuNM5YamHyDhIBo
RnbdLLDGZfS/Zj6HCMHdiY3etVFr/EHI4WlzpBDUWzQ4lZ7Yj+WtRN1i0oTg
3dMfwqP+NvjT/brbrI+FIIWOdfqtjS3O4lia1KgRgqc/Lwzlu9tiG381pRN1
QsD+38DzGIotpio+bG5uEgJtv7F7kdm2uLyq6FPwcyGgt3rr4zpii6Nrr/AO
9grBUsbwi9YQOyxFPZlYtSIESrHBUkkV9nhUorB7aE0IjlxRrO+h2uPc+GF+
jk0h4PzILKPWb4+5zBzveNALQzVD14AynQNe6bBpFWYXhjRTzf2yDg741Rvd
9QSyMHDtXygkbzrg4E/bTzsaCcNHe/uE6OOHsNsBIc5aEIbvEEkfcf4Qtn4h
8YBoKgxiU5To9MxDWPqR5tSrvcJQlXKyb3v7ITyY5HzMyE4YXAlh7gd3H8YW
OqUHdp0SBsuqnze5tw5jsRwjlV/JwtC0Gv/rb+1RzMVp0W2ZIgxnPcIeRX04
itfj7PxLUoXhIKp2lpw9ivsCT5UdyxSGEmbD5y/lHHGK+SWxnpvCYByZlxGd
74hXlnq56yqFIfSVQ2f5FSf87mDAXEyvMFw9xJr+LN4FKyS1i9X0C4Od8cgv
liIX/F+TqO2PT8LQF90g4N/igg0keirshoVhK0l/15VNF3zvj5a/xJQwfBY3
vLQ73BXHXaKbalsRhusZkp8WzrphjZbMQZYdZKBvMdwSM3XHaQszHPoiZLDM
258gc9AdT0ub658WI0OSc9hnQw93XHBl5Ua/JBmsSHHSuYnumNPZ9UiZIhly
5ZYvEd+448kl6R5LRIYPC/2cnM7H8XWFxo6UE2QY51VliY4/gQd+hGQxeJAh
tLui7d31E5hUpnw8zIsMNi0xkjoVJ/ANybtrJ/3JsMdKl2Tx6QTO3XlVUf8c
GTbm3rQFqpzEeds9M38kk8HOel13auwkzl/gOWb+iAwP5uqk2Bw98PCj1wrN
j8mg+zPcVi3YA4sEJa6o1pLhh2pLREiyB749s5G+s4kMZ/Su7DJu9MAF36ae
Lz4nwzeZvB+bOzxxYf9T+eIBMu08qOMWnPLEY9fClklfyPA5Mam5i84LSxxU
f546RIbC56TKHGEvXPSuzPX8GBn8VPY3R9rQ+GXmVbsZMnT9vfviQp0XHku0
ce34TYYRyvWljfe0+eYEecM52vjJWv6cGS9cTI1qk/1LhhszoReEJLzxRIzu
1fwVMihdNv9Nb+iNJdGiC986Gaydb5QwHfXGpzYr5C5tkoH5tlqT+BlvfKfJ
5++/f2R47z1p7Jjqjf8H3a9bww==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], Thickness[Large], 
    Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVl3c81d8fx1HWvUbhXnJFaCiSpGTkHBQlZBUyv5G9k51USkjZiozIHjcy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     "]]}, 
   {Hue[0.1421359549995791, 0.6, 0.6], Thickness[Large], Dashing[Large], 
    LineBox[CompressedData["
1:eJwVVnc81e8Xty+Sdc17uTLLLhl90X0ekSRZhayGzEuUURQlhGwJWSUNEjIv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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(G\\), \
\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(t\\), \\(1\\)]\\),k)\"", FontSize -> 
      16, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0, 7}, {-0.2503409023582785, 0.5126271759769814}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.638069515390007*^9, 3.6380695919588118`*^9, 
  3.638069694583624*^9, 3.6380697440312557`*^9, 3.638069814831933*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"G", "[", "v", "]"}], "]"}], ",", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Nu]"}], ")"}]}], " ", "v"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", "0", ",", "5.2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "DotDashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<|\\!\\(\\*SubscriptBox[\\(G\\), \
\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(t\\), \\(1\\)]\\),k)|\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6380690161214*^9, 3.6380690429779873`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVl3k8lF8XwAczw4x9Fvs29orqJ9lzb6Ui7VGRiFSyFUmSZCtCVAolldBC
i7QS5ohKkhASkp2QZawJ8z7vX8/n+3nuPefcc889C8ft6I6DgiQSaZsQifT/
r7Xyk5+PQ0IsSxqVtvBce7h/NNSD7nIckTDjfRotood72eND6BGOJ1oee5hm
creH2xUrJ7iZE4wG+m49b+7s4YrdLC2z5MSiVrHDjmYHe7l3NJOzjDk30LdZ
7skQ3z7ugAeJbcjJQe/Fprb2Jv3mSsat3GzAKUQxJ9Z16xsMc7c9vPAs/Eoh
Cuzf92uf0zD3ysef7Fqht8jVyUT2xflhrgz5fNvR3reorP7CmvqWYa7Kmcaj
j3OLUUa+V9NA9Ag3+bW5DSsNUPaVzwrfj49ysx62eiVqlaOachf/b11j3Pdv
qCrGzuXo9kh3fvK/MW7vx+U1bcnl6HdbGtmfyePq9kYZLhV5j34VHLjlt5bH
zVXXn68aeI+MSFKaN7J43Py0Mwn0vI9ILDc8scRrnAsXVZ6dM/uMTI5HBoxI
THK3R2Vg76OfUVzcQc2dupPczmDNmh1Zn9Hyv/K+dasnuWSPxSOqElWo2jSg
UvPEJHfDGiP9wo4qdOi8VJHqz0lu9dTmh8Mx1chtXWRQTv4Ud/hpSU3uYA16
+WS1xrLAGa7RkjA5VWotEvAy3Ho1aYZ79t7q/VfUalGyzmF11WczXKn08pEg
+1qUcUvB9f7QDPe/2EqJ9dxaxJQ7opBw8C83wL1xU/uVOuTy59G4vMss95/c
cAXLrB4Nt2bTvwXMceleO1YJ2dUjF9Uoif9S5rhyxa+ejfnUI+/R68vKC+a4
Rq5nb1Rn1KPo56534/lzXP+HUt4xtAZ0RwfLvL04z+03XSE519SAArqZX9e8
XOBOx6VEDvAa0ILJnbZtLQtcatu/6SaxRjShdc4vQ4DP1Ywob3+JG5HX9e/L
JbbyuS6V9vlHHzQiPdv3vSv+8LmNjkH2XSe/owcHXs80p5Gg51Hrp9rL3xFd
2kXf7BkJJhawJeR+R5Mi0h7lH0ggnUnTSf/1HQ20CPx14pFg0+CNmV0bmtCP
VOGFF7YCUHa6OK1S5gc6PNt3oUJYEOq+cKQKlv9Auvjoa6QmCO2q56Pub/yB
SpdtnRw1EYSFsi0+UaE/0Ik8pSCqlyCYibVbWvb+QLOah59z6gQh76Zg57OX
zShor2H+/sdCcDduaqGuthmxbawirlUJwdXgAcWJP81I1M91qd6QEATtqbM3
0m5BnIdi7Rf0yLCadfdTYXILijTIfLEnnwyGQsm9Lfkt6Iwg/d2fejJo8y4I
zVe3oCdDX6Pmp8lAr/FbhYRbEdt5zusmokBd3OpnZSdbEfnoSZPNDRQoD15Z
3Z3Uiv5SbuzRm6PAqyOLBil5rSjeZol4jgYVbmyQ1rLub0XielCXEkAFN6GO
1Ko9P9FF/VGfPyrCMB4cFtZg2oa8DUxJh26KQO+RgPQp+zb06LVm7sMaEWja
41Eo69+G0DUbE0UqDYqMtk045LQhB/Pa0vIAGkTxVD3aFH6h5TJmU5wDdAjs
YJ7jG/1CA23TNty7dPCoEb6rtvMXelm29PaibjpsejLS4hb3C8mfEe394S0K
LE/u1r5/v9AL4af/oq+LQeQjByOyWDui/Qh23z8oBnOZ38pZCu3ozkSb3VYs
DsNXPnasNGpHn9cb6JyZEIfDsauPrbdqR0a/Nz3cYycB7eFvF3btaEdNk9bb
ot9IQN2xp4pBvu3o6bEe88xESbD1WJQTE9KO5HaL3qkRkIJyl0yT67HtqNji
4koJJAWrdit/fJjajsLskh1Gz0rBqy0p9oX32tFehoD0WLkULFsv3V35oh3t
lmfRsiSk4cGqOP+Wd+1ITemHXck+aUjTO5s419aOKjPmPAckGTC6b2uD0lA7
8t3jWe3vy4D1iaqKq/62I6u7G8NWNjIgDUb276N2oCm/wi2rbJgwOsa9d4bZ
gXZaLAndU8mEdRqXhtLVOpB4s5x1zD4W3LDbb1Ci34GWuP/e8EWEDSPnlge1
mXWg5PVTRdDABqvXpJKFDR1oGV3hv+UNMnC9v0ZI1b4DrbqkJlmrKwfD8hk2
yK0D3UwUWi6trQBrbf0SXY52IBFN+8v5q1UgNWR1w9mQDmRWJsTbZqIKfx5L
K9650IFui0W2k88owJpfHfshuQOVfCmQYh2QgxSp/HvtmYQ8tGhhN0UWhlZH
DJGedaDcZ0LN8wIysPr4DgNOSQcimyUUj6xgQ3KWetDqzx3ot4sRl3mBBYMN
vGLXpg5Ue0sgbuU0E7BwmVBED6HvwQMfwSAmXDNJsrnLI+x77HTfRpgJA0cO
JL7jd6DPhidiVO8yAKWtaOgU60Sp37czD61nwNUqIUUhhU70+hqvPponDb/n
v+3X0OlEJ8a6EjdnS4Plsqx7aw070Q/ZC+plxH0l7Q8YOrC6ExX0xZ7TUpSG
/stWBlFbOtF2hyvHG1uJeChjBWXt7UTY6PnrnXel4MpEd3G5Ryd6sGvV7+Ve
UmCx+5wNJbITHVRfPpJLkYLLMfaJWpc6EeNhwtfjjyWht0CrYV16J6Le9/lJ
tZOES0of9p9/3YlmKxyPST2WgJ7NyffulXeiU01fLbqcJcDs7KGhD7WdqLj0
GruTKQHdHdQg4aFONKn6/fKp8+JgyvxerPO3E5GG0ZZHa8Uhweq+kDW1C13K
XZa9SkgcTO5vSIxR60KLHNdv6IoRg3jvmHs0+y505Y+wYFmOKHSk7xla5NaF
2oMPttqdFAWjr7oGG48S+7NfmjivE4X2/z4Vx17oQoZVsiLxPXQwnKY1iJZ0
odw+a9eLhnS4oNusoPe5C2lfShOkidKhzSFn/6amLqR+8+ffyE4axBRtHIrn
daEK8aTNm6/S4Gd4nJCETjfaYeZhoS1Ig6zwzPQNK7tR3/BRieetIuAZ/tY4
fG03kqwNDpB7IwIzYYNeEy7dqHxw/WNbPxFghNnWN6d2oxW/PotEDQnDj7MH
fFn3uxF/ETQJfBGGO2dPi2x52Y3OD+UGqT0RBv2zuRaltd3oyImIqsX+wmAd
Kpp9n96DXvm6nRwiCYNEqAbqkOtBRrdznft6qNBwxvyHgk4PEpDghzt/JvLj
GS/xhLU9aIDn9C8/hQpnQj6fCAjpQZmGHEhZSYX84Lj1q4d7UHVhOKqPpEBQ
cGZ78FwPup71ia5zlAIo+G3wC3ovCn+XmFLpSIGqU4NPdHR60a/ggwfmDCjQ
F2QrK7G/FymsWu/1o5cMSidF+5tre1GqxcEy5b1k6ArUiGC19yKmx43kNxvJ
kBNorrRluBfdOGu0Kd6MDMaBXttK6X2o0NJ/+IcCGXac+Pzm/to+5HrvSNXo
TyGIPh53IeBlH4o9sLPWzEcI8tomCrzK+tA1hQ1zS/YLQbON84BbbR9Ku/aH
vH6nECxV+892+58+JL3UW4hnKgSNVY1iS7X60d6+nmFZmhBoaqtf6rvaj3qD
KdXyTwRhy+U4aLvbj/rdAj5vyxSEoLmJ0Ya8fqTNM8u5nyoIVXUft5dX9aO4
Fk/z55GCcPysDzOD/Bs58D9Hr9wrCO+a3iQ7BvxGS3kMi4uSgjC0Vv3j9ojf
yKjm1+dLVEGQeRo3bX3pN9IPViM/mRcAz3POe4wf/Ub1JYc0DYcEQNqArMDq
/o0Cju04fahSAPbHbU3/snMASb38qaQRJwCxU2++lLsOoL6zlW/SIwXghav6
wtujA6g7fCBMP0QAREwmnXPiBlDW9NnMOB8BeNp9Qy26bABt+WRfbb5dABZW
9WbiFYPIf2d5p7mSAJC7suM24EF036/nq6OMANBjDh7fsnkQrbzNsrogJQAy
dd1rnA4PovjEm3osigDoH+rqOJk2iEweTNDbhknglNCu+lRoCMmZTatovieB
24o7wq+khpB6jYfmEiCBR5PLSJHyEBK3f3MdvSXBcfVfJZXGQ6gL7jtfIvqd
2Fc/9/V6DaFHPd9XVN8iQUFbc5py/RCKGhdyyzxNgpLIG5GaHUOovv3yyYCT
JCjXdfRaMjyEXJu87LYfJ0GN/w8zU5E/KCREmrrUiwT91KYfdhZ/0FH5gopj
e0kgs6xBNj7rD8pK9y4SsSSBUv1V/pVnf1BLxu32ODMSqJ+y67te8ge5WsAJ
eWMSLC379up+0x/0UfDwvZ3LSbBud519mdgwktn0VHaNBgkCzn5Nmg0YRjS5
6fvTdBIM8Rq/KkQOI6kl1c0twiQ4cKhN1PzyMEpWKqN9JpNgx+Y/kacfD6Nj
bu2yV+f53OWKogFzPcNI45TP/KVePvdBAiNPaWIY7Xgo3kru4HNVBRWGLARH
UP7hLWcvtvC5Er913c+ojKC8kaqI1ho+d+jVeruFXSOoI418x6eIz3VfvOWS
ysER5HGh4F3kaz63Jd2+yvL4CDrHCkh6nM/nVka5W51NHEHbMsLemj8k9O2I
MCRVjKDINstMyxQ+12DamR6uNIr0dCZGygL53OE8N93LGqPIzfrLVupxPjfH
89D6jMWjyB8Egh2P8rmcNp+IUpNRZLlsBxh78LlS70NmBexHUZCg46IyRz63
KjRMjuE0ilLEMoYv7eZzY0yijNQPjKKGkNzco3Z8Lj83zn+N3ygSlVz20GUL
oe/KjYGIi6PoLZtGFV5L6Nt0SyTpKiFfOr7FAfO5h6h3tTPTRtHRGVJ/0So+
9+eph25lD0eRi57BxucmhL79b5qFPoyiB3W24LyM0KdQNMP8MooWHzdqWq7P
566t58po1o+iyzROIGMJn1u44eMOq85RVGXTMCKkw+c+XNpYGbUwiroG/1xP
V+Vzd1DOlStRxlBpkwKHqsLnzrWsKHkhOoYobtTM00p87rYLl591y42hq06k
PRfl+dxZF5wbojqGbKHDa5Ecn5tpNJLF0h5D3DfaFnUyfO5U16ZUqxVjaN5Q
scGGxefeKfx3udV0DElFvj8rx+RzN17OiQvAY2iRUkXOuDSfm24pcjZr8xiq
c9mx4askn7ue/TrIwm4MSX8YTvsqweeODh70r3ccQ+HKYsat4nyu1fWyg2SP
MbQp7rCIghjhz6P+Ljd9x1C62Ud1W1E+N3U9x8HwBKHPesA2hs7nrlGu2VF1
egzVeBoE1tL43MHx0E3uEWPoqSjnqjbBVyv118/FjBH9wq7UaBE+1zKjFV1N
JPa/SDoxIczn9p+MM9VLHkMGZS9VfAi+ssVsRfnNMZSQW3B+jMrnWmj91nPK
HEMuIwV3wgnu/ZeiPfFwDDVnD7soE3ypbr1afN4YStN6/LqcwueaPpyU13w9
hlbnHU47SXDn2SxmUfEY2qf6eGElwfG7dorblY+h41d0G/hkPtdIX1B4qHIM
WalkMBoIbhd6RoqqJfx35m/OS4Jjm11mFZvG0A1YdiWDYMNnEhPP28ZQj9C+
olSC26KL/9j2jKEq1ZfKaQRHO3v3dQ2OoQCX8zkPCF6+UrHjNG8MGRqZ7i4l
uFm0spn5dwydn9oq10NwVGdQfS5/DAnEHupkEvYtLdCpXkvlIfPFBjmbCW5K
bPzYIsZD3xTC3a8QHHHoXOlxJg9tcDejdhKst8rwragCD3Um7ouyIPzRwOx6
kanGQ4nugvUZBIcOXH5irsNDV7P2DEgT/tUtxQ++6fOQSdX9oniCQ3xvpQmZ
85BQd5nnXeJ+tNdtvpa2mof2LLv63yri/moU5xJWWPPQipsHYjsJ1vjkEHHA
noekyvkVm4h4qLotEvJvLw+d7Iq8IU3ES2Dg6xNJbjy0+uSJhnaCKzXYR8qO
8hDmLrjcIuItYLbMbW8gDxlEzKbFE/GoXOvvNB7CQ9sOL1E4J8XnHgut2aoR
y0M7BZpfXWXwubI/4owis3ho5kbqEX1ZPtf/4IF/f3N4qLTabssh4n1Uj5nB
sWc8tDfK9+MD4v1E0QdsnEt4KGTRqN1G4n3xzK33mTYRrOkzscDhczdXqKrn
tfFQ47UfVyI1iPxlN92r3cND41WfI6W1iPna594xFo+Hxo5fWWWjS5zvFjlq
RHQc5VP3G+kQ+UB3Sav1IcY4elFsmTC5nM+NfP1c/KfcOLKidcxWGfC5ZjVu
KZVa40ik4cVEshGfe1+gNCcbjSPzzDfpyZbE/bmfqd17fBydunHuouU2Iv+M
2iXXnRpHjxTefruxg881OaO31yZsHC1R3FDCJ/LbyLWWbqOL48hiXutQlwOf
6/TRdEb6/jj6MKS9SdqdzzVePKVS0TyO5uZPjQsEE+/n1Zcuy45x5H1N/HxP
CPF+12Q/eNk3jqLtHjjUnuVzs/baGWROjKNjm7iPSs/xuYyL+etCJSbQ0VfB
buQrRD0Y8fU2XDOB7OMNlos/4nPDDni2GNtMIJ0zur5FT/lc1veDG823TaDj
y3L/BTwn3meJk+4a5wmkb6IyKPCWz70Yv7F7a/AEQst1D8dWEvG8SNvJK38C
LXzJdtw2SNyv20/bu+qTaD6Gc6ZMngTkxqbC7EWTqBvRVy5WIkGqTf2ih8sn
UebeNuNrKiSA5Z+F8ywnkafsf6wgol5K89+UFTtOogkeqfOYPgny066a/7gy
iaRtVV7rrSHBZL3tEimhKbRSSe9osS8Jgg7yTqTRptAt02s/Av1IMDuZCtpS
UyjBu/jdigASLMj02q9SnkLl+oKib06RgOoQFuZpPIUMRogMF0UC2Z8vGsq9
poh8qKI5kUYC0x7lsFP1U+h61NewpCoSnJkcqe/MnkY7S1z+FBoLgIlP4afZ
R9NIK71EPtlcAHjdUSWMF9Po27Qb5QQSAI96+Qdr3k0jcfFhtuUGAbB7vvb0
3bZp5Pu0dW5ulwDo+aVw3GRn0NK9jTy9kwLQMmTp2xEzg24sXZG9pVAATLsv
Crd7/UWCzNleL1tBuCcd/rHR/y9Cl4aD5LcJAgMFRH859Rf1fdp/stKO6Bev
Owq/jf6L/CLU3xg5C8KtrTrCyZl/0dsJF0sTP0EQfAvUTS1/ETmxXfJXiiBU
Xh6nvNk4ixp8DzUW9AmCE3IgX1r0D6mQ71rdvCwECw2Dg0af5lD+ycEfIzwy
1JsFOYnELyCN0tun7zykwrU/PXs95EjYKuO/kYDTItCcJVbtOkfCny3FnKIK
6bCDsTHbsFUAkzfGsvrWicPZ5JC2k78EsOz9borONnF4pPBU9m2nAH6ttl/J
x1EcqBqs2NW/BfDlTNHvokfFoWBFm++WKQH8JfvS3qup4qBm72/iISWIa4e5
WU1D4jCccuNzmpUgfusUled5QwJilQfHBB8LYjEHreOTxLy589qysPg8QVxl
ywoNF5MCJfEACZkXgvjI0vcvGUwpeDo3t3jRW0FcnehRa6UmBfUtEu5bPwni
JXKBlf1mUqByw6AxrUcQ1/zweGXiJwXPZYILDVWEsHOf5O0NnVIQklBiXcIR
wgkNXqsTfkvBeqrQ9w1aQtjagxLdMioFTZNx4456Qnh3R7BRLF8KFurT9cLN
hHDdCocqU2VpsE4qvfVllxCWaHV/P+IgDa2StMhDiUJ4ibcxNvwhDUoyGvzn
V4Twff4t4+52aXBSWnVaIFkIv+Bs5qf1S8NPXb/jN28KYZcl1C0aM9LQtvrH
gbqHhD7zm2pJsgxoP/7QyrJcCH8XdA+i72FAz3cbqsxfIVytZ35PqJ0B2m0H
Ig7MCeGMNPGC5n4GHOo+s5DHF8LPKJl1RWMM6B19NmVLJeMEb4nMu0JM6Kcp
9IUzyTiG5Z8+o8OEAfOBj3/0yfj9qOq5EX8mDN+OvfDejYwFPihtWctkgbCA
qZfgITL2/e9EaYoyC9Tc+jahI2R84aNK9JwOC3ZoWkkVHCVjhY8uIjMWLHj1
YD75UQgZfzofZFBymAVnnx3LSkomY2t8cPNHYEEqQ/V8zXUyjvQ/vm5NFQvy
j385LJ5Oxrqueg5131nQvXLxkuhMMr40pr5txQgLrAu7ngXnkfEKx7kgIVU2
SJXt4rpWkrGJ4Mwpy0g2LNKkZNz6QsZyEkkNqy6xYc255xEtNWT8+r+L9xzS
2RCwQWq9/XcyDhq5Rv79mg0/Pn+qsu4m40kfFdugYTbcrbdoXrZAxkrZ8rdn
XGXg7crBt94CFNx7QSVd2k8G6pOvpz8kU7BZ1CODnWEyRL6Z2q8hSsG7uKuN
7W7LgOfPp30ychRcLH3Az/uXDKzoVZ+c/4+CV6TUprKOyEK/WdeS8JUUXPve
3bspRBZuJWa6kU0puMX7zo7eS7IgYqpZQ8cUbJxDSxwokIW2OK1c2S0U/C9L
cm23pBxcbe/puLGdgtlLP7lt0JYDm5X35FTsKbjQd4mY+Co5eNGmfV7TiWBB
i69fveQg9j9d1/88KfhUiubOvGo5wOf7U174EP8/mOZk9svBZPODamM/Co45
djNDTUge9kctsrAMouDZFYEttabyYPR9sazteQpeGbwtre+JPAwtGdxcfYGC
3V/g2/++yENGWG7U9osUvKbMPPDnH3kQW6zH232Vgic0d9w1X64AnSH6X9zv
UvDWIs2v86AAqbV/hPqzKdgiWdBatl8BNms/MfN6SMHp0hbC56UU4c3XpQ/8
8ij4aXCldfVBRfDVHGmbeE7B5p+KQnquKILGqafsoNcUrPZO53R1qSIkqC+P
DC2hYJLqM1aZlhJYnRwtEHhHwW8dutHKvUrw93PeaNR7Co6NeP/XOkkJnqj5
6Yh8ouDqrvsS1tVK4H7iP+e4Kgr2a+vXuCCmDAqVY1claij4hnl+p/8WZfiq
kv/58jfCXn8J/bCrymBWYWCa2kzBj0SStgQvU4FRpfGjim0UPJoeRRY4rwLZ
fs/v3eqg4LozKiKzXSrg+OH4T04PBXsdeURq3qgKUoqGrOx+wl+KRi0JRarw
4ejERt0hCt7ZHer3U1kNTpe/CM8doWBUIRggdkgNlsufeLN0nII9KYeyUgvU
oNdn5cizKSI+tjl8a1PiwM13k1orZ4nz3PkZujeFA9tlXzm9mSf8IW1/I91Y
HajegUnmAlT8bUZuxVk1DSgCo8oSMhW7VhRc+fJNE/zZ06Q1IlRscV3Q4ryw
Duh4vjZ+L0rFakOWZ2RqNaC15KSvtSQVrz54eT49Wx2uME2yPzOo2Edgfv/X
AQ6UTH35xJCh4spQXsCoJwcGfxwYdpCn4j9xN7cbUjggV/yXkaFExVnWW/or
89TA6k6icb8qFScXRG195aEGxyK1nJZpULFqiCyzdZEapB96GxaoTcWBHVVN
e7pVodJme3bxIioWDTlxzydMFab0+j6R9am45t3707+0VEFd6syw7XIq3q/9
LkX5mwpsHWcwk1ZQMTpWQ5sg7iOk8YFxsxEVv1Q+y/TDKvCgwNKJY0bFLZXn
/L8tKEP9zfowj1VUfKXrnEloqTIIhHlmP8VUfFT/n8lotDI4rk8eXrWBis9n
ZcfEqyjD+UV6zHMbqdi6fN8myWEleC72zrhqMxU/qbb/jwxKIPbtT5ijHeFP
Dyuqh6cSmLyKzM7YTcU9eVc0g9cowcHr8pX9jlQsQKqIWqOkBCUu65gnXam4
9Hj1jH+9IgysaTEucadiCf0qh7v5iiCr7edE8aBifHPpTTYR/8eGbmYn+VLx
3/ToS8ftFEH91IRx3mkqTuo5ZKzTowBbnGKdpkOpOLp5t13oZwU4jdTCLSOo
+KdUByUtXwHqKZsqq2Ko2Lu3wm8uQgHOX8l0+n2Nik32MBc8lyhA/gnT8OXX
qdgqa1vzuIwC/NrzNfvkzf+fR6pCQEgBTFT/DVMyqXjF5Ryd5FZ5GMjdEa6e
R8XzKEGVfU0eZBL7s488p+IYulSZcZQ8rPUPrcx7RchXTNcsPC4PN01ymKiY
iK/ydOOanfKw5b3Avb2VhDyXv2hAVh6eteVVXu2mYq0bn/hJj+Ug+OUeK/V+
Kt57NMHT5Y4crIknlTwdpGLJ9cXz3klyUG+67Vklj4pTjGLT1wfLwczVkRSS
gDB+3jJyFzbKQalXinQCWRh3i6UHH0FEPlyD4hRFhLHy4fHU9YZyoDSaEGok
KYzhe4RoqgqRH22XHvRWFsbRz6TOH5+UBZp6Y9tfNWEsnln96/qgLNTNnNkT
rSmMF/Ls0wY6ZMH93hfbu0uEsVFSkKrwV1mIFvAxaDIl1ltbvJHOlYXq17n8
tbuEse/33mX5RP5PSdh5qtZBGO+8LjjPcpOF/Qf/8Zz3CePGzET7a46ywGPY
9p5yF8Z/Bk5tHLKVBbbvQNVTf2F8kWyT07VMFpw0F91QTCTkIaOwmDkZ0PpX
w3x4RRj7V076n5uSgeHaoItGyYQ9MoIWqaMyEHa2Imx7OrF/Zsm3+W4ZyGw+
fDg6l1g/rrqUWy0DA5fuGY5/FMYi+74m1GXLQPy7Tuaxz8I4VVNXXTFDBpZO
qIwPVQvjQ/reE8dvyoDf7pRnvQ3C+I1x6gH7JBmYUY5Z2twljANVhuRqw2WA
kntEt5QvjCPTaevPEPXzXmu2sKWQCD6r95OUt08GrCU6ewupInj/xrniEQdC
n59j9gtxETyGtK9e2yEDDBNb9QeKIrj64KRBoJUMqL3XU0o0FsHbui+2H1ks
A++mPP6Jmotg530kZ0cdGXDXzW6OsRTBsSwcZ68pA/fjlK9HrBPBvorCQV4q
hP07JGQCd4rg/kr7LQymDJj/GpHcd1QEF+hLrV6xwIZWKb2RH/4ieCrYZ0np
PzaErvGo3hUogmXVmsX2/GXDu+z2+G1nRHDX4M1ddybYYO1dS7OKE8E2EenR
qYNs2PU3X2jJfRFsvGM4ndXChqMF5TVeOSJ46dXjN61/sCHmVGP6o8cieOPi
N1aR39lQ8Pev8dIXIthywnm3WD0blGax93+lIvj0p388ry9sMCzcYepfLoLv
yVTkfvvMhs3B7tTnH0VwKfdw+upKwr7Z6DuG1SJ40yWXqWUf2dAxW11v3CKC
C7eT5OxL2TBb2J4R1CaCs2Y7lv7hsoFxmudb0CGCv03nyseVsMHqH5tm3i+C
d1m+Mm96y4Z7/5xWWU6KYKMjl46+esUG77mBbCtJGo7Z3CZw6jEbzhXN+Z9j
0PDl4nalI4/YcCtEAn9g0/CDmrcuzrls+Dr3X/MGJRrOkMs22vOQDQbzQRK2
i2h4w8d4jZhsNmwsjm2J06Ph20nFgXey2HDgzM0HVctouGee86A4kw1X57lr
thjR8IrDdRHUu2yYnqee3L6WhiU8yhbX3iL6uxI5qyvraXgZhxsuSbBu6GLp
bzY0fOSIQcAOop9zXNica7eNhquK+aK9aWwoWrj6a/c+Gr5o3bZs7XU2NJTc
e5S6n4bxxyux2alsGA59c+rHARq2tpe3EiNYld/C3OtJw/0HR1/1JrMhgq9u
7XyShgW7Mr5XX2WD8fP1nj3BNLypbFLHhuChQ57x3qE0nHfDy7Eiibj/6mc1
wedouHS7t1XDFTaIRjTwBC7QsM/GxEE3gmHlX9aFeBr2uCVkN3mZDUvSsUNK
Eg0zOzRsdAlu3+Z+WiWFOO+KpR8qiH41mRyTnn2Dhsf61/X4EEzy/trxPIOG
VzH2Db5PZMNL1XEh82wavrTtRFkQwZ7fZLTfPaDhzKbPqssJrjdz9qx5Suhv
2mP9KIENF4bD43c/p+GRiN1UP4It72Y/aXtFw52mmnpmBI/bf6o5WEjDu+2+
5wsT/ID2hzdUTMPR4elJPy6yYV+xFDuglIYjQl5/fEoww8/Q+F854Y/SU9ax
BH/U3OMQUUHDJ9dukjxCcEjT6dO0Khqe1sphbyL4v/jb6Ze+0rB9AMd+BcG9
qIwr+42GdX/u+KhCcNp4b8etRsIen7GDEgRvu08nazfTMGx9t1iQYMrepdqP
f9Iw/fxNydl4NhRK7LA27CDsfewhMUXwsXcnPN920/C6IjXO/1kr8Hr8mn4a
Fn//dfX/1zcvKn7yaZCGjd5c9vy/vEs/22u2jdBwtm7Stf/rW3eZPP6dR8PO
UtLF/7dn1kqX7TJFwynJe1oMCH46Y2vc+5eG3zZ+GNhIsPujow4+88T5H1T0
HCJYfn/S6QkSHf873PzhPMHVzNfpp8l0fKo0OiaH4MiPzVxBETr2DfbSqiPY
5PRCxwVROl5huSx1nuA/S9XJ0pJ0fMIzrkWP8P/dznXaqQw67mhdP+BC8O7k
I9aqMsT/UiNuMsFiGy963pOn4wZXS/taggOf1T95oUbH0v6H87YT97/k4EyN
uSYdr3K+6pVCcLuc0vg7HTqWyhz51k7wxrADxrVL6TiwuDk1lIgv/opohz0G
dOxc/muwjuAXfTmnf62k42fL55sWE/GpupXH/WNBxxdfTvn2EFwvKNMZgOn4
yq5HEtZEfMe+MiXPraXjUmV9oycETyiHW9Nt6Vhh60f6OeJ9VAxJ1mo70PFZ
ca9tTteI/0tpHX5OdHx+Suy/OoLV/ATHilzo2K4iTNiWeH9BkxNSOw/R8em+
8zHrUoh5buHHtrPH6dgsxvPsPuI978Lf9lcG0jELc/MHCI6IqDrGDqbj+XLy
u+AbxH1TuZdyw+hY01LII5PIB7GSWTXfLxITVXx1iAyRP15tT29Xv0wn5r0T
ZoUEdyYlj/pcpeNFLfSi/bfZYCZ3QYqcRvjT6Rz/5R02DKj5blv+gI4HFj6b
hBP5ytbApCbmHR2T6P6MVCLfBQX81/7tPR27SsyVHcphQ9arxaMqn+j4bYyv
hAmRH+fMlKVefqXjcYqaeyeRPx+tFdzW0UrH1JqT1fZ5xH3aV301nSbk11AS
XxLzaPVJoq1eIopP6phtsalgwzfWsJXWMlG8J7tC3PUTG5qenS50MRDFfXfP
0U4T9aBzMDm73kQURzuEPXlZxYZJly+nS9aJ4opKodB1tUR9sTbTveIiivsF
695+aSbyhRwr3DRJFG88a5F3YoSoVy8zpo4ni+KEu401taPEfLxjmfeT66LY
4QRtbhmPqDfxG3dr3BHFgst/efOI+neZFK4v/pjYXxaUlDjLhjf9f360fxDF
0up63xdRZUC44KNBzKwoVvSO/NlA1N8HNofnRRZEsb72DD9JTQY2NlMrLgiI
4ewV+/bZqRP1/9+6fXEiYjih/2tZixZR/y3LoxNkxLBh3YgiRV8GlMqg9aqB
GF6znd0P5jKw/EvB+QxPMbzJPILc4CgDjh25zYXNYthXfGTGhJi//UmcJP5P
MbxEYCRhF9G/xKom21p1iGFm9cqOE5nEPL8vrOhLnxhepHjhTcF9Qn6z3a32
CTEM7800d+XJwK+6eVeqpDhmD0JURynRX5Rv/b19rTg2c7Y9iHplwOf++HR/
rjiuJWUEkQ1l4YbdG4dHCRI4g7To7e5xov+73b7cy00SD5vPuTq+k4OdNYmv
BOSl8IPzyc+THsrDsfI/gakXpLClkcC9RRUK4BM9P/aIJ4WpDyt0Ns4pgjX4
+wZMSOGBK08X+gSUQP1v34D5lBTuvyyTfEFYCRo967oq/0rhqnCeQhNDCSy3
3G/oJ0njKHueZOYiJZBiby/QlJTG69Zc8pvcrQT5d7PCbi6Rxkeel9W8fK0E
08W2kvHu0rjf6ccnw3PKYKkZZ2l7SBob17GY3+OUISq20ofuIY3/9XdWhV5R
BsZum6oYL2nctn11UdttZdAbXX/hnL80fu6+7k1HoTLsV18jdDZMGut6vGYv
jCnDp/Mm0343pXHJUERpv7sKSP05qf3fLWlc+dQ1fJu3Cuza+dp+9LY09q/P
suMeV4FuVaMXvpnSWDg38mR+hAosvFnh55Ujjcm9NvGjd1TAYHDpoPsbabw7
ofdDS5sKpG3V+rW7Xhq71US/mN+vCipntlL+Nkhjv52t+q0eqnAn59SSG9+l
sWKpAKfsmCpkUapPtjZL4/aet19ziPnx0dtAKdcOaUxlNnV03VGFIp2K1Z7D
0vidj/M3Rpcq/OR7ZoWIMPCl7abvk43VYL/+tUplOgPPdPsI6lqoQacjd7RE
lIGn6le6cjExj79krhKQZOByxt0G0kY1GPYqajjHZmDNXJmxGic1WPguLpyo
zsBd+kdNCyPVQDUv70iGBQPXPl+03O87Mf9+P1B40JKBbz00VD32Uw1gQUZ0
MWZgPWGflOAuQv/mM4/y1zJwacSyhfwRNbg7YDNStpGBdzzqnH0twgFNra6A
3j0MzBg0PGC7igMBm5Lf5zgy8JKDZ8zUrDhQftxG5qgTA2u9L+0g23Lg4Lun
r6ddGNhQyZvM38OBey4hsyKHGfjcpmFK6QkO6N5ghy05wcB3dlQat+RzIKi0
omYkkIEf6J2QbivkQEX/ac6LIAZ2aT8oMPOOA0eMO99ZhDDwJ5clGce/cSCn
/gllSyQD585/q7w5yYHZf667GOcYWDzwtbzXAgc2arDvN55n4PNyesa7hNVh
0O+0tUss4Z+LAk7n5dVBT9I67thlBv7Kalc9gtQhxOhfi2ESof8JL8jERh2q
9j3R+3uVgX+TF6r0dqqDzyNWdXgqA+NToVEXDqvDE5sOqaTbDFzjPihkfkUd
lkcFJ798zMBnZc9L08bUochfrm3vUwZ+UtiwkzGvDtaur7QEnzHw8jnjw7tp
GuBiyXux5QUDv+6Kz7+trgEJM0e+9RUy8NtqUmboHg1Q6BNWTChiYOd15NVv
D2nAvYZsN8MSBvaaNyjfckIDivM7xsJKifX0BO+LSRow5O0gpVDBwLdfNY1T
GjQgaO/0bvjEwNX3dsZe7dUA8sZrtw99ZuBlG/W/PprRAEWd2qXPqxnY3/Jy
4x0VTbjHPhroUEPYG7fJ74qBJhiQxUv4tQy8OnP4rekGTdjYYb15UwMDj3Qs
duv214TGr71XeY0MvPKj/TgtVhPcSqJaU5sYeDO2sl18VxNOpYFXTwsDzyW3
pxY1aAI51vl53E8GZuY0XvQY04RLQXOz//0iznctvC9KQgse2JvEhnYy8EfP
E4awWQsMrRprNbsZ+ETbDvvNx7QADALkP/cwsEOs4MySa1qwicNw9etj4C8+
9D8virTgu2TeA9nfDNxdUHBtV58WuC1sHi0eYOD1u/VDb7K1YXho0Nh9iIH9
ahyzzKy1Ibjlwln6MBEfKSafVMK0gVqp8zFvhIGPHFPWji/Rhitv3kvsHmPg
Dv0z9I0UHVC5f2DXPI+Bi2K2OUzv0oGcawK3MicY+O75/NRHr3VgZdTtHpsp
Bk55PO3guFQXwH+V/ug0A6/NLXxkUaELm1xbApL/Ev9zyXXDmYugaeupIot/
DFy3LGtQYvEScLeUJXfNMbBtAM16meYyGNV7aXthgYFVN/wKPJi3GEIUdyYt
IzHxfsuMPjmvRSBCH2tuEGDi/E8PMhLv6ULSTIJ6iBATrw8VrjwrrwsqfXqe
6hQmdvkjOBKZS9jbUPmsgkpwgHD+se06YFTu8ddXhIlDY9pajInzvcunrmbT
mfidZ76QQZk2bMnIinkrysSPmNFy/BhtaE5cU+MqzsSLbvScmrfThkOh7bIi
kkxcGn+4X0BbG3jeoS5PpJiYWXDy1tJ/WhC6V+m+HYOJq4zWPGn+pgX0jYXD
s0wmzix18o94qgUcnakzG2SZWFgtpdXIVwsU1joH9cgxsYzrK2mz7VrAcPng
H6nAxG42FxuGVmqBYEryYa4yIY8qk/hMSAtm8xdc96ky8Z50hTunhzSBV33I
6Z8aE0uiTRoHGjWhk2q83ViTiQdQL2PxY01oVr9t26DFxJ5ci2vt1zWhzlJ4
/XEdJk5LnvviGq0JZYHfzZ4uZuINewVqL7hrQlbvSU2d/5h45vU+eS1tTbgp
2K7y3oCJ5RW7y5pkNeGqirX8AUMmfjjzslSArglRu+QkbhszsQ9P0uf6iAYc
/PBmWsaSicPt2h6t5WqAc6ca7wUi9B39fkHghQbsWogZ2rGaiecs7GpEH2rA
eiOHjgQrJn6RIXFrmnjP2vf+VlJtmbjJuKyq0VsDVN65vs/axMS74uav3jmg
ATJtn4iBlon/Ke+RvOOoAVSZGy9CtxP7NT2qjG00oO+c2a2p3Uy8tdctJVlX
A9oz7qZedWDiNbXfF/9Q04CmYnqSwV7iPF9lY9bKa0DFZHO0rzMTu6Ns21i6
Bjw4eNqv152Ju9i/DEqG1eFOeJdX1CEm3lxoWKnUrw6p6baH1D2Y+Fv3MvqN
DnW40KC419mLiWc7KrqH6tXBc12RVaMfE6t6ffjcWqQOS7TmZT+EMvGx6c2u
6y+rA89s2CI6jIl/Z7vbfIxThzfbfrlaRzDx267Hfi7n1cEqpDS38hzBPnUK
306rg/O3c+hrPBPHTygZvSHy76VwicNNN5g4W5NeLLZWHXal8OOu32Tin10/
58os1UH58Wie4y0mvuDnRo0zU4ecprrZ1gwm1v96U2GDgTqULUtJ6HjAxKNJ
sY6+6uow9VP11cArIv7/PQozpRD5e1yqJfcNE0/kFNz+JKAOkTRBkk8hE6vd
3aN5kKgvUiu7bUaKmcR8FH6+eJoDi+If/BwvZ+La7o2ywwMccDL7jzJfx8Tm
9KAmLaJeqW9TX1xSz8SOBcsL7Ws48Psgc+vZRiY+8uuTQcIXDgRenkwVaCbi
s8rUQa6CA4n9BXrUDibujNQrvljMgXfJa+wkR5j4o3H9/o6H/6+3KsfyRwn5
e45bPL/PgQ/bZuPseUzMqzs3EJvNgUp6flnaJBFvLsu9bTM4UBvKWaE7x8Rm
j3e1SVznQPshEmM1jYVV7JV8Ei9woHNtq343nYXHWNzUl9Ec6FZ7YxMtxsIh
EmJB7ec40N98NPyLJAsv5NxmWUVwYGTLr1EHGRY2Wd+lu/o0BxaMSr76a7Cw
bxH7NtWXAyTWjUG2FgtrGmu7+HlzQHDshHCBNrHegzr7y5MD1Fx9xF/EwsPs
1ZcrDnNAXDX9SdxyFlaNq6d+cOWAknDIxaxVLEy7mHPXYxcHTL+b2jbuZuEz
ZvubRdZwwO2ehlaOAwsf6Dc2fYM5EHtCnH9mLwvTPwz99kQcaGZ25Gu5sDBT
aJlsswUHQrbFKJw4xMLrPN9FtRlzAD41/maeYOFrXftMTi4lzpcKZX2BLHz+
yHvZ3fockPbISX8bxMJF15Y/M9Uj9FFDtx8IIeSdNRilLuYAea1WQX4kC5/z
CHwNWhywLjoes/0KC08rJpzNUebAsbh9blpXWZgitcksX4kD1x03WPy9xsKI
ftagSJEDAzMKo3eus3CWtgK3UZ4D8Svf7R69w8J67YtjtGQ48PWJlE7iU+K8
gW1impIcmDkzSzrwjIULAj+e3CTBAbXN3c1Gz1k4TT7hdaA4oW/wdULbKxZ+
8rksvUaUAwxdlyn9EhauNnfaf53o38ymrWsEgIU18uy+fBXmwIEPBjkNpSy8
1PlluzDBL9ypzmfes/CJ7f7dIRQOtK4YNd7+kYXbjnz9VEDmAEWoWVrrEwvD
9DU0I8SBpXVlgzOVLHy/zh2bELwr4/H7qioWdsro/XBKkAP/AzRfC+Q=
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], Thickness[Large], 
    Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVzXs0lHkYwPExcqkIM68lm8zLDvaI45bbod+z7JaTtRERKSUspVZFpaXW
Yt0vtakNHVS0uRTVlCTvk2JyOalMWhNC0uYyRheDGNv+8T2fP790yC+bw9gs
FsvzS//rrn+1rzo+fl1OaLzgYGNq44SR4dELdCCRBOz7tVMYxpyMaDkeSe8h
85JUebEwlnmdocv2pI+R447akCZMYdSK7j9YR2eQsv6XO+OF+UzJN2cu2dMF
hFiRA4eFZcxoBEvblq4gieLouENCAaORudbTmq4nZtfSFw4ImxnMXl2b4tRO
suc/Gktqu5nPupJHlJOIVFvkgeTlAFNTxB6qFYjJK13bOXu3EaZwzYnc+f4B
ci4m1QQNxpm+xEzFFSbDxMB+/DCnQ8qkHspMjxG8JYKoce5w0wdG7jJyEWzG
iBVjI+uvnGZiTnT+ORcjIRcGZo0fhcwyVyy625LlUvKi/myel+88o9OTaZd0
6T1hhd5cL+QuMuOT+6NsXT8SVe2s0htDLPwk8jDTVJwmB0VXnLu2sjHh06Ro
qExG/D4ry98JFNFxOFtlYO8sKZJvCvKyVMIgErAk79vPZEtew/b2i8oofz42
Ztc6T9LSI1Jc5CoocjoapJolJ/rBrI2LsUsxf+LNtghdFlgUvbCtEy1D8SW1
x7vmWVAiKGhALzXczNlYZturAMnbE9/2Natjhv7YFLuaDcNRlx3e0xrYq7E0
KTxXEXyqgriVnpooKc5Ibw5ZAlNbUs7/s6CJNiOGnxaslKC1hcTlVWjhKa5D
WTtHGZ7yo42kYRys7a9pOz2sDGcdcGc7xcXRvHLbD0IVyHH8I+qnZ1z0m72u
aHZZFRoV+lu3ZVH4+6Kh+44jS6EqYUv9sKM2PhrXeGocsAza3rrGaU9r4+Mj
OztHzZZDuZJX+/2yr1DljtA6bW45NIxK9s9462DgYKW4XqwG7EbFwW41Xdx3
+YPs30p1UP7BYcTyri4W+NYFVOWsAKf6oTvWR1diavGA5d4QDTB/XcWrMdVD
nye5txRWaoJ/l2rP7ed6GP1w4vBf6Zpws1Yc/PPJr3Ff6sJU1XtNeOzWEXcK
VqHsnodGVqgWrHxoExImX4WFm/iv/EVacH65eVFTnT4a1NREljpzYEB5fWRh
+Gq0TD52RlDNAR+paMkqIwOkTaYTNuhwITk7yUa3ywDN+As6Lce5IJsZDOgk
PGw64+qrMcmF7w1dEsPP89DxhaNHtz8F0XzTg3c/8jCk3IhfEUDBabNd4d9N
8zAjVn0xYRsFt60KAoUyHoq5g9f5wRQsuKi5dc3xMN4rTS82nIIMPyl3jEUj
tna/48ZSUJ5aJ9BTp9G94VCa9ykKet+5z8bxaYzO3B7CP03B4mTixKIxjecC
NzjP5lNgNF0/mGJK4+iMnrTkHAV72OZtJ81ozFrb5C8toWBGT6vwihWNnVc1
TXKvUcD5sce5x4XGmYQ51u5aCuw2c6yCCY08z2Gx3Q0KArZ68N/Al9/Y7Zz+
WxQUh95Tn3KjkWMaPG3eSIF5Qmm/6kYanWTuTxSQAq8k8bMcDxp3t1hXPL9P
QUw6V0h50ngzVHlHQjMF9fkp13heNPbaSO29hRT0FTZeLPemUUlRrMVvpUDh
guzsGh8aLZ49GJtpo4D/t2XWdV8a/Uqrmzs6KHC/Gvmbgx+N/wH6TleS
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox[
     "\"|\\!\\(\\*SubscriptBox[\\(G\\), \
\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(t\\), \\(1\\)]\\),k)|\"", FontSize -> 
      16, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, -15.570673228410802`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-13.633189001170319`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.98260143502917, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.591735126342158`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.311433161188, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.09274396022317, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.913403031567354`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.761386824268728`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.629459281226179`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.028018815182229, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.377431249041079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.986564940354067, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.706262975199909, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.487573774235079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.308232845579262, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.156216638280637, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.024289095238088, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.422848629194137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.3813947543659757`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.101092789211817, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.882403588246988, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.703062659591171, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.551046452292545, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.419118909249997, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-16.11809565095832, 
       FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {-13.633189001170319`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.98260143502917, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.591735126342158`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.311433161188, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.09274396022317, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.913403031567354`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.761386824268728`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.629459281226179`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.028018815182229, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.377431249041079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.986564940354067, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.706262975199909, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.487573774235079, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.308232845579262, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.156216638280637, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.024289095238088, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.422848629194137, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.7722610630529876`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.3813947543659757`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.101092789211817, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.882403588246988, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.703062659591171, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.551046452292545, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.419118909249997, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 5.2}, {-15.570673228410802`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, {{-16.11809565095832, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {-13.633189001170319`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.98260143502917, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.591735126342158`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.311433161188, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.09274396022317, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.913403031567354`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.761386824268728`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.629459281226179`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.028018815182229, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.377431249041079, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.986564940354067, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.706262975199909, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.487573774235079, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.308232845579262, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.156216638280637, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.024289095238088, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.422848629194137, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.7722610630529876`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.3813947543659757`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.101092789211817, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.882403588246988, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.703062659591171, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.551046452292545, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.419118909249997, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{3.638069115660021*^9, 3.638069186383861*^9, 
  3.638069287913414*^9, 3.638069339774431*^9, 3.638069377091127*^9, 
  3.638069446500928*^9, 3.638069592085732*^9, 3.638069694707543*^9, 
  3.638069744184053*^9, 3.6380698151152573`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{832, 1015},
WindowMargins->{{Automatic, 24}, {3, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 297, 9, 54, "Subtitle"],
Cell[CellGroupData[{
Cell[901, 35, 272, 5, 31, "Subsubsection"],
Cell[1176, 42, 136, 3, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1349, 50, 237, 7, 39, "Subsection"],
Cell[1589, 59, 411, 15, 30, "Text"],
Cell[2003, 76, 302, 8, 69, "Input"],
Cell[2308, 86, 410, 10, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2755, 101, 313, 9, 39, "Subsection"],
Cell[3071, 112, 414, 11, 33, "Text"],
Cell[3488, 125, 2117, 63, 126, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5642, 193, 368, 10, 39, "Subsection"],
Cell[6013, 205, 332, 10, 30, "Text"],
Cell[6348, 217, 1746, 53, 107, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8131, 275, 238, 6, 39, "Subsection"],
Cell[8372, 283, 2123, 64, 88, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10532, 352, 289, 6, 39, "Subsection"],
Cell[10824, 360, 1469, 46, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12330, 411, 109, 1, 39, "Subsection"],
Cell[12442, 414, 939, 30, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13418, 449, 153, 2, 39, "Subsection"],
Cell[13574, 453, 3883, 104, 164, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17494, 562, 186, 2, 39, "Subsection"],
Cell[CellGroupData[{
Cell[17705, 568, 1423, 37, 145, "Input"],
Cell[19131, 607, 43493, 725, 228, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62661, 1337, 1077, 32, 126, "Input"],
Cell[63741, 1371, 29684, 523, 237, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/shear-green.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    150138,       2862]
NotebookOptionsPosition[    148538,       2803]
NotebookOutlinePosition[    148877,       2818]
CellTagsIndexPosition[    148834,       2815]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Green function for shear metric perturbation in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "5"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Vaidya"
}], "Subtitle",
 CellChangeTimes->{{3.6380662819715443`*^9, 3.638066297038088*^9}, {
  3.638066339394841*^9, 3.638066381023388*^9}, {3.638070164037565*^9, 
  3.638070186649082*^9}, {3.63807022566894*^9, 3.6380702260752897`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Order in future time upto which the Green function is \
evaluated",
 FontFamily->"Nimbus Sans L",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.638066702456958*^9, 3.638066733011633*^9}, {
  3.638066781762754*^9, 3.6380668326864634`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "200"}], ";"}]], "Input",
 CellChangeTimes->{{3.638066860354739*^9, 3.6380668603556128`*^9}, {
  3.638070238031003*^9, 3.6380702384123898`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Input ",
 StyleBox["parameters",
  FontFamily->"Nimbus Sans L"],
 " and assumptions"
}], "Subsection",
 CellChangeTimes->{{3.6380668998902273`*^9, 3.638066946836609*^9}, {
  3.638067113304669*^9, 3.638067117663724*^9}}],

Cell[TextData[{
 StyleBox["t", "Code"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["t", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "< 0 is the past time, used in the text."
}], "Text",
 CellChangeTimes->{{3.638067046259632*^9, 3.638067099222744*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "15.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"k", "=", "10.0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638067036178091*^9, 3.6380670361791058`*^9}, {
   3.638068690641286*^9, 3.638068703536351*^9}, 3.638070252009521*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"And", "[", 
    RowBox[{
     RowBox[{"z", "\[Element]", "Reals"}], ",", 
     RowBox[{"z", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"z", "\[LessEqual]", "1"}], ",", 
     RowBox[{"\[Omega]", "\[Element]", "Reals"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6380671357570753`*^9, 3.638067135758087*^9}, 
   3.638068220878141*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Series expansion of the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    SubscriptBox["\[CapitalDelta]", "+"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the v < 0 solution,"
}], "Subsection",
 CellChangeTimes->{{3.63806743302626*^9, 3.63806743559059*^9}}],

Cell[TextData[{
 StyleBox["lstJ", "Code"],
 " lists the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["J", "~"], "n"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.638067536638339*^9, 3.638067552589747*^9}, {
  3.638067594127572*^9, 3.638067656029108*^9}, {3.638067746686018*^9, 
  3.6380677649800577`*^9}, {3.6380684943079147`*^9, 3.638068494611299*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lstJ", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"t", "^", "2"}], "+", 
             RowBox[{"2", " ", "t", " ", "z"}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], "/", "2"}], ",", 
          RowBox[{"k", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"t", "^", "2"}], "+", 
             RowBox[{"2", " ", "t", " ", "z"}]}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "z"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"lstJ", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "2", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}], " ", 
            RowBox[{"lstJ", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", "t", " ", 
            RowBox[{"lstJ", "[", 
             RowBox[{"[", 
              RowBox[{"l", "-", "1"}], "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"t", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "1"}], ")"}]}], ")"}]}], ")"}]}]}], "]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "i"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6380674476268873`*^9, 3.638067447628084*^9}, {
  3.638068497276828*^9, 3.6380685088175163`*^9}, {3.6380702780093803`*^9, 
  3.638070290368413*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Series expansion of the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    SubscriptBox["\[CapitalDelta]", "+"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the v > 0 solution,"
}], "Subsection",
 CellChangeTimes->{{3.638067222471629*^9, 3.6380672997314053`*^9}, {
  3.638067361389269*^9, 3.6380674029385242`*^9}}],

Cell[TextData[{
 StyleBox["a[ l ]", "Code"],
 " are arrays which list ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", "n"], "j"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6380678327332706`*^9, 3.638067874777256*^9}, {
  3.638067917998526*^9, 3.638067936609774*^9}, {3.6380708959165173`*^9, 
  3.638070896077208*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "j_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "I"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "^", "2"}], "/", "12"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "12"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"a", "[", "1", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "-", 
        RowBox[{"9", " ", "I", " ", 
         RowBox[{
          RowBox[{"a", "[", "2", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", "21"}], ",", "0", 
     ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"a", "[", "2", "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "21"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"l", "=", "4"}], ",", 
    RowBox[{"l", "\[LessEqual]", "i"}], ",", 
    RowBox[{"l", "++"}], ",", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"a", "[", "l", "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"l", "-", "2"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"l", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"l", "-", "4"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "4"}], ")"}]}], ")"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "2"}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"l", "-", "3"}]}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"a", "[", "l", "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l"}], "+", "3"}], ")"}], " ", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"l", "-", "1"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"k", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"l", "-", "2"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"l", "-", "4"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "4"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", 
        RowBox[{"l", "-", "2"}]}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"l", "-", "1"}]}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"a", "[", "l", "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l"}], "+", "3"}], ")"}], " ", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"l", "-", "1"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"k", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"l", "-", "2"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "4"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "l"}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"l", "+", "1"}]}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"a", "[", "l", "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l"}], "+", "3"}], ")"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"l", "-", "1"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"j", "-", "1"}], "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "4"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}]}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638067302877054*^9, 3.638067302878092*^9}, {
  3.638067891211011*^9, 3.6380679038687897`*^9}, {3.6380708486909237`*^9, 
  3.6380708932278137`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Moments, ",
 StyleBox["M,", "Code"],
 " are calculated using eq. (2.14) and (2.15)"
}], "Subsection",
 CellChangeTimes->{{3.638068265074193*^9, 3.6380683174624968`*^9}, {
  3.638068351997189*^9, 3.6380683576941423`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{
     RowBox[{"lstJ", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"i", "+", "1"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"M", ",", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"j", "-", "1"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lstJ", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{"[", "l", "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"j", "-", "1"}], "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], "]"}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638068325100478*^9, 3.63806840324198*^9}, {
  3.638068523976451*^9, 3.638068527934017*^9}, {3.638070985704743*^9, 
  3.638071004248419*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The thermalizing Green function of eq. (2.18) is constructed and Pade \
Approximation is used\
\>", "Subsection",
 CellChangeTimes->{{3.638068576345605*^9, 3.638068659450554*^9}, {
  3.6380687508208227`*^9, 3.638068755934774*^9}, {3.638078144010439*^9, 
  3.638078151110694*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], ")"}]}], " ", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", 
    RowBox[{"k", "^", "5"}], " ", 
    RowBox[{"PadeApproximant", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "x"}], ")"}], "^", "l"}], "/", 
          RowBox[{"l", "!"}]}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"l", "+", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "/", "2"}], "-", "1"}], ",", 
          RowBox[{
           RowBox[{"i", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}]}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.638068594612911*^9, 3.6380685946140842`*^9}, 
   3.638068665418391*^9, 3.6380691054052973`*^9, 3.6380710761479588`*^9, {
   3.638071350877842*^9, 3.638071361133134*^9}, 3.638071412125599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vacuum Green function", "Subsection",
 CellChangeTimes->{{3.638068937599648*^9, 3.638068945557232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gvac", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], ")"}]}], " ", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "/", 
       RowBox[{"(", 
        RowBox[{"x", "+", "t"}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"5", "/", "2"}], ")"}]}], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], "/", "2"}], ",", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "t"}], ")"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638068952343587*^9, 3.6380689565117693`*^9}, {
   3.638071101178604*^9, 3.638071112291851*^9}, 3.6380714261235943`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot of figure 5", "Subsection",
 CellChangeTimes->{{3.638068874580653*^9, 3.6380688947703743`*^9}, {
   3.6380781561803713`*^9, 3.638078157723063*^9}, 3.6380782399173937`*^9, {
   3.638162104375965*^9, 3.638162109535321*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "[", "x", "]"}], ",", 
     RowBox[{"Gvac", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2.7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "DotDashed", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\
\\(t\\),\\(1\\)]\\),k)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.638068909623657*^9, 3.638068909624192*^9}, {
   3.6380689616893663`*^9, 3.638068992649638*^9}, {3.638069484327065*^9, 
   3.638069514091687*^9}, {3.638069573122738*^9, 3.638069582257186*^9}, {
   3.638069727356379*^9, 3.638069735107583*^9}, 3.6380711374067793`*^9, {
   3.638071168046777*^9, 3.638071197401615*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwUV3c8le8bPsdOvkQUJSRJKpkhcr9UklEaMqIiSWYoWcmWPbL3OOZByp5P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     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJwUV3k8lN8XZiwhUVlCvmRJKVkTSc4bJRSpJGuiohAiQtYsbZJd9mXGzBgU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(\
t\\),\\(1\\)]\\),k)\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0, 2.7}, {-0.054861402031283334`, 0.05836361154036461}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.638069515390007*^9, 3.6380695919588118`*^9, 3.638069694583624*^9, 
   3.6380697440312557`*^9, 3.638069814831933*^9, {3.638071210940207*^9, 
   3.6380712322873297`*^9}, 3.638071433203794*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Abs", "[", 
     RowBox[{"G", "[", "x", "]"}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2.65"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<|\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*\
SubscriptBox[\\(t\\),\\(1\\)]\\),k)|\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6380690161214*^9, 3.6380690429779873`*^9}, {
  3.638071182193584*^9, 3.638071201637535*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwUWXc41f8XF+Uu49ozISpSREbCEYWvEIlUUlFSCS0hMhLSMCpJsgoVRZKI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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox[
     "\"|\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(\
t\\),\\(1\\)]\\),k)|\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, -13.052554758199948`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm]}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-13.815510557964274`, 
       FormBox["\"\"", TraditionalForm]}, {-11.512925464970229`, 
       FormBox["\"\"", TraditionalForm]}, {-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988091, 
       FormBox["\"\"", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["\"\"", TraditionalForm]}, {-13.122363377404328`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.716898269296165`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.429216196844383`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.206072645530174`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-12.02375108873622, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.86960040890896, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.736069016284437`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-11.618285980628055`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.819778284410283`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.414313176302118`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-10.126631103850338`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.903487552536127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.721165995742174, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.567015315914915, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.433483923290392, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-9.315700887634009, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748127, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.659260036932778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.407945608651872, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 2.65}, {-13.052554758199948`, -2.8410691923154956`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, {{-13.815510557964274`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-11.512925464970229`, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-9.210340371976182, 
      FormBox[
       TemplateBox[{"10", 
         RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
      FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
      FormBox["0.1`", TraditionalForm]}, {-13.122363377404328`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.716898269296165`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.429216196844383`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.206072645530174`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-12.02375108873622, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.86960040890896, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.736069016284437`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-11.618285980628055`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.819778284410283`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.414313176302118`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-10.126631103850338`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.903487552536127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.721165995742174, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.567015315914915, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.433483923290392, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-9.315700887634009, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.600902459542082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748127, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.298317366548036, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.995732273553991, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.659260036932778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.407945608651872, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.638069115660021*^9, 3.638069186383861*^9, 3.638069287913414*^9, 
   3.638069339774431*^9, 3.638069377091127*^9, 3.638069446500928*^9, 
   3.638069592085732*^9, 3.638069694707543*^9, 3.638069744184053*^9, 
   3.6380698151152573`*^9, {3.63807121106921*^9, 3.6380712323838043`*^9}, 
   3.638071433761793*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 965},
WindowMargins->{{214, Automatic}, {Automatic, -10}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 416, 10, 87, "Subtitle"],
Cell[CellGroupData[{
Cell[1020, 36, 272, 5, 31, "Subsubsection"],
Cell[1295, 43, 188, 4, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1520, 52, 237, 7, 39, "Subsection"],
Cell[1760, 61, 411, 15, 30, "Text"],
Cell[2174, 78, 266, 6, 50, "Input"],
Cell[2443, 86, 410, 10, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2890, 101, 313, 9, 39, "Subsection"],
Cell[3206, 112, 414, 11, 33, "Text"],
Cell[3623, 125, 2092, 62, 145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5752, 192, 368, 10, 39, "Subsection"],
Cell[6123, 204, 383, 11, 30, "Text"],
Cell[6509, 217, 6083, 187, 316, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12629, 409, 238, 6, 39, "Subsection"],
Cell[12870, 417, 1374, 41, 88, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14281, 463, 289, 6, 59, "Subsection"],
Cell[14573, 471, 1310, 39, 69, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15920, 515, 109, 1, 39, "Subsection"],
Cell[16032, 518, 838, 26, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16907, 549, 232, 3, 39, "Subsection"],
Cell[CellGroupData[{
Cell[17164, 556, 1255, 31, 126, "Input"],
Cell[18422, 589, 73662, 1220, 228, 48464, 805, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92121, 1814, 881, 23, 107, "Input"],
Cell[93005, 1839, 55493, 959, 237, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/vector-green.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     58809,       1387]
NotebookOptionsPosition[     57255,       1329]
NotebookOutlinePosition[     57593,       1344]
CellTagsIndexPosition[     57550,       1341]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Green function for vector metric perturbation in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "5"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Vaidya"
}], "Subtitle",
 CellChangeTimes->{{3.6380662819715443`*^9, 3.638066297038088*^9}, {
  3.638066339394841*^9, 3.638066381023388*^9}, {3.638070164037565*^9, 
  3.638070186649082*^9}, {3.63807022566894*^9, 3.6380702260752897`*^9}, {
  3.6380715002949543`*^9, 3.6380715026554813`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Order in future time upto which the Green function is \
evaluated",
 FontFamily->"Nimbus Sans L",
 FontSize->14]], "Subsubsection",
 CellChangeTimes->{{3.638066702456958*^9, 3.638066733011633*^9}, {
  3.638066781762754*^9, 3.6380668326864634`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i", "=", "3500"}], ";"}]], "Input",
 CellChangeTimes->{{3.638066860354739*^9, 3.6380668603556128`*^9}, {
  3.638070238031003*^9, 3.6380702384123898`*^9}, {3.638071621672762*^9, 
  3.6380716222211027`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Input ",
 StyleBox["parameters",
  FontFamily->"Nimbus Sans L"],
 " and assumptions"
}], "Subsection",
 CellChangeTimes->{{3.6380668998902273`*^9, 3.638066946836609*^9}, {
  3.638067113304669*^9, 3.638067117663724*^9}}],

Cell[TextData[{
 StyleBox["t", "Code"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["t", "1"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "< 0 is the past time, used in the text."
}], "Text",
 CellChangeTimes->{{3.638067046259632*^9, 3.638067099222744*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "5.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"k", "=", "1.1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638067036178091*^9, 3.6380670361791058`*^9}, {
   3.638068690641286*^9, 3.638068703536351*^9}, 3.638070252009521*^9, {
   3.638071627367466*^9, 3.638071633934854*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"And", "[", 
    RowBox[{
     RowBox[{"z", "\[Element]", "Reals"}], ",", 
     RowBox[{"z", "\[GreaterEqual]", "0"}], ",", 
     RowBox[{"z", "\[LessEqual]", "1"}], ",", 
     RowBox[{"\[Omega]", "\[Element]", "Reals"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6380671357570753`*^9, 3.638067135758087*^9}, 
   3.638068220878141*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Series expansion of the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    SubscriptBox["\[CapitalDelta]", "+"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the v < 0 solution,"
}], "Subsection",
 CellChangeTimes->{{3.63806743302626*^9, 3.63806743559059*^9}}],

Cell[TextData[{
 StyleBox["lstJ", "Code"],
 " lists the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["J", "~"], "n"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.638067536638339*^9, 3.638067552589747*^9}, {
  3.638067594127572*^9, 3.638067656029108*^9}, {3.638067746686018*^9, 
  3.6380677649800577`*^9}, {3.6380684943079147`*^9, 3.638068494611299*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lstJ", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"t", "^", "2"}], "+", 
             RowBox[{"2", " ", "t", " ", "z"}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"BesselJ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], ",", 
          RowBox[{"k", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"t", "^", "2"}], "+", 
             RowBox[{"2", " ", "t", " ", "z"}]}], "]"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "z"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"lstJ", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "1", "+", 
              RowBox[{"3", "/", "2"}]}], ")"}], " ", 
            RowBox[{"lstJ", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", "t", " ", 
            RowBox[{"lstJ", "[", 
             RowBox[{"[", 
              RowBox[{"l", "-", "1"}], "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"t", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "1"}], ")"}]}], ")"}]}], ")"}]}]}], "]"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "i"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6380674476268873`*^9, 3.638067447628084*^9}, {
  3.638068497276828*^9, 3.6380685088175163`*^9}, {3.6380702780093803`*^9, 
  3.638070290368413*^9}, {3.638071654201413*^9, 3.6380716682752943`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Series expansion of the coefficient of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", 
    SubscriptBox["\[CapitalDelta]", "+"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "of the v > 0 solution,"
}], "Subsection",
 CellChangeTimes->{{3.638067222471629*^9, 3.6380672997314053`*^9}, {
  3.638067361389269*^9, 3.6380674029385242`*^9}}],

Cell[TextData[{
 StyleBox["a[ l ]", "Code"],
 " are arrays which list ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["a", "n"], "j"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.6380678327332706`*^9, 3.638067874777256*^9}, {
  3.638067917998526*^9, 3.638067936609774*^9}, {3.6380708959165173`*^9, 
  3.638070896077208*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "j_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "I"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "^", "2"}], "/", "8"}], ",", "0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"a", "[", "1", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", "8"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"a", "[", "1", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "-", 
        RowBox[{"7", " ", "I", " ", 
         RowBox[{
          RowBox[{"a", "[", "2", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", "15"}], ",", "0", 
     ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], " ", "I", " ", 
        RowBox[{
         RowBox[{"a", "[", "2", "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "15"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"l", "=", "4"}], ",", 
   RowBox[{"l", "\[LessEqual]", "i"}], ",", 
   RowBox[{"l", "++"}], ",", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{
      RowBox[{"a", "[", "l", "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"l", "-", "2"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "1"}], ")"}], "^", "2"}], "-", "9"}], ")"}], 
          " ", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"l", "-", "4"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", "2"}], ")"}]}], ")"}]}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "2"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"l", "-", "3"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{
        RowBox[{"a", "[", "l", "]"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"l", "-", "1"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"l", "-", "2"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "-", "1"}], ")"}], "^", "2"}], "-", "9"}], ")"}],
             " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"l", "-", "4"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", 
       RowBox[{"l", "-", "2"}]}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"l", "-", "1"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{
        RowBox[{"a", "[", "l", "]"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"l", "-", "1"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"l", "-", "2"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "l"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"l", "+", "1"}]}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{
        RowBox[{"a", "[", "l", "]"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "I"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "l"}], "+", "1"}], ")"}], " ", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"l", "-", "1"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"j", "-", "1"}], "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}]}], ")"}]}]}], "]"}]}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.638067302877054*^9, 3.638067302878092*^9}, {
  3.638067891211011*^9, 3.6380679038687897`*^9}, {3.6380708486909237`*^9, 
  3.6380708932278137`*^9}, {3.638071695492546*^9, 3.638071713072042*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Moments, ",
 StyleBox["M,", "Code"],
 " are calculated using eq. (2.14) and (2.15)"
}], "Subsection",
 CellChangeTimes->{{3.638068265074193*^9, 3.6380683174624968`*^9}, {
  3.638068351997189*^9, 3.6380683576941423`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{
     RowBox[{"lstJ", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "2"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"i", "+", "1"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"M", ",", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"j", "-", "1"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lstJ", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{"[", "l", "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"j", "-", "1"}], "]"}], "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], "]"}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638068325100478*^9, 3.63806840324198*^9}, {
  3.638068523976451*^9, 3.638068527934017*^9}, {3.638070985704743*^9, 
  3.638071004248419*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The thermalizing Green function of eq. (2.18) is constructed Pade \
Approximation is used\
\>", "Subsection",
 CellChangeTimes->{{3.638068576345605*^9, 3.638068659450554*^9}, {
   3.6380687508208227`*^9, 3.638068755934774*^9}, 3.638078206403006*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}], " ", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", 
    RowBox[{"k", "^", "3"}], " ", 
    RowBox[{"PadeApproximant", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "x"}], ")"}], "^", "l"}], "/", 
          RowBox[{"l", "!"}]}], " ", 
         RowBox[{"M", "[", 
          RowBox[{"[", 
           RowBox[{"l", "+", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", "i"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "/", "2"}], "-", "1"}], ",", 
          RowBox[{
           RowBox[{"i", "/", "2"}], "+", "1"}]}], "}"}]}], "}"}]}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.638068594612911*^9, 3.6380685946140842`*^9}, 
   3.638068665418391*^9, 3.6380691054052973`*^9, 3.6380710761479588`*^9, {
   3.638071350877842*^9, 3.638071361133134*^9}, 3.638071412125599*^9, 
   3.638071748808056*^9, {3.638071797057325*^9, 3.638071805611924*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vacuum Green function", "Subsection",
 CellChangeTimes->{{3.638068937599648*^9, 3.638068945557232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gvac", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}], " ", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "/", 
       RowBox[{"(", 
        RowBox[{"x", "+", "t"}], ")"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}]}], " ", 
    RowBox[{"BesselJ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", "2"}], ",", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", "t"}], ")"}]}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638068952343587*^9, 3.6380689565117693`*^9}, {
   3.638071101178604*^9, 3.638071112291851*^9}, 3.6380714261235943`*^9, {
   3.638071817489992*^9, 3.638071823134385*^9}, {3.6380720759975367`*^9, 
   3.638072076429631*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot of figure 6", "Subsection",
 CellChangeTimes->{{3.638068874580653*^9, 3.6380688947703743`*^9}, 
   3.638078212335663*^9, 3.6380782537460003`*^9, {3.638162140269487*^9, 
   3.638162143764406*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "[", "x", "]"}], ",", 
     RowBox[{"Gvac", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "DotDashed", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\
\\(t\\),\\(1\\)]\\),k)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.638068909623657*^9, 3.638068909624192*^9}, {
   3.6380689616893663`*^9, 3.638068992649638*^9}, {3.638069484327065*^9, 
   3.638069514091687*^9}, {3.638069573122738*^9, 3.638069582257186*^9}, {
   3.638069727356379*^9, 3.638069735107583*^9}, 3.6380711374067793`*^9, {
   3.638071168046777*^9, 3.638071197401615*^9}, {3.638071840717911*^9, 
   3.6380718489343853`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk8Fd0fB3BLUlKWKLkRHiW0UCQtPhOiElpIIkqWJAlZriiUUFmTsuSO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     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small, Small, Small}], 
    LineBox[CompressedData["
1:eJwV1nk8VG8XAHBkyRIzd4hIi7RokYps5TwhpCKyVUTKFrJE2SpZkso6zJTK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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(\
t\\),\\(1\\)]\\),k)\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0, 7}, {-0.050748818111744004`, 0.046631678447970594`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.638069515390007*^9, 3.6380695919588118`*^9, 3.638069694583624*^9, 
   3.6380697440312557`*^9, 3.638069814831933*^9, {3.638071210940207*^9, 
   3.6380712322873297`*^9}, 3.638071433203794*^9, 3.638071998488421*^9, 
   3.638072087099016*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Abs", "[", 
     RowBox[{"G", "[", "x", "]"}], "]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "6"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<v\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<|\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*\
SubscriptBox[\\(t\\),\\(1\\)]\\),k)|\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6380690161214*^9, 3.6380690429779873`*^9}, {
   3.638071182193584*^9, 3.638071201637535*^9}, 3.638071859125058*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV13k8lOsXAHCiLDOYMWPGFoVISguKtjMkSnUjoaxlKSJRkTVLWuziiqJQ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox["\"v\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm], 
    FormBox[
     StyleBox[
     "\"|\\!\\(\\*SubscriptBox[\\(G\\),\\(R\\)]\\)(v,\\!\\(\\*SubscriptBox[\\(\
t\\),\\(1\\)]\\),k)|\"", FontSize -> 16, StripOnInput -> False], 
     TraditionalForm]},
  AxesOrigin->{0, -9.555504952229214},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  FrameTicks->{{{{-9.210340371976182, 
       FormBox[
        TemplateBox[{"1", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "Row", 
         DisplayFunction -> (RowBox[{#, "\[Times]", #2}]& ), 
         InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                RowBox[{#, ",", #2}], "}"}], ",", "\"\[Times]\""}], "]"}]& )],
         TraditionalForm]}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{"5", 
          TemplateBox[{"10", 
            RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "Row", 
         DisplayFunction -> (RowBox[{#, "\[Times]", #2}]& ), 
         InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                RowBox[{#, ",", #2}], "}"}], ",", "\"\[Times]\""}], "]"}]& )],
         TraditionalForm]}, {-6.907755278982137, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-5.298317366548036, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-4.605170185988092, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.995732273553991, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-2.302585092994046, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
        TraditionalForm]}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.6592600369327783`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.4079456086518722`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}, {{-9.210340371976182, 
       FormBox["\"\"", TraditionalForm]}, {-7.600902459542082, 
       FormBox["\"\"", TraditionalForm]}, {-6.907755278982137, 
       FormBox["\"\"", TraditionalForm]}, {-5.298317366548036, 
       FormBox["\"\"", TraditionalForm]}, {-4.605170185988092, 
       FormBox["\"\"", TraditionalForm]}, {-2.995732273553991, 
       FormBox["\"\"", TraditionalForm]}, {-2.302585092994046, 
       FormBox["\"\"", TraditionalForm]}, {-0.6931471805599453, 
       FormBox["\"\"", TraditionalForm]}, {-8.517193191416238, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-8.111728083308073, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.824046010856292, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.418580902748128, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.264430222920869, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.1308988302963465`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-7.013115794639964, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-6.214608098422191, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.809142990314028, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.521460917862246, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-5.115995809754082, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.961845129926823, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.8283137373023015`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-4.710530701645918, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.912023005428146, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.506557897319982, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-3.2188758248682006`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.8134107167600364`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.6592600369327783`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.5257286443082556`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-2.4079456086518722`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.6094379124341003`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-1.203972804325936, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}, {-0.916290731874155, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        Thickness[0.001]}}}}, {Automatic, Automatic}},
  GridLines->{None, None},
  Method->{},
  PlotRange->{{0, 6}, {-9.555504952229214, -2.980866909938521}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, {{-9.210340371976182, 
      FormBox[
       TemplateBox[{"1", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "Row", DisplayFunction -> (RowBox[{#, "\[Times]", #2}]& ), 
        InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{#, ",", #2}], "}"}], ",", "\"\[Times]\""}], "]"}]& )], 
       TraditionalForm]}, {-7.600902459542082, 
      FormBox[
       TemplateBox[{"5", 
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox]},
         "Row", DisplayFunction -> (RowBox[{#, "\[Times]", #2}]& ), 
        InterpretationFunction -> (RowBox[{"Row", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{#, ",", #2}], "}"}], ",", "\"\[Times]\""}], "]"}]& )], 
       TraditionalForm]}, {-6.907755278982137, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.001\"", 0.001, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-5.298317366548036, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.005\"", 0.005, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-4.605170185988092, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.995732273553991, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.050\"", 0.05, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-2.302585092994046, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-0.6931471805599453, 
      FormBox[
       TagBox[
        InterpretationBox["\"0.500\"", 0.5, AutoDelete -> True], 
        NumberForm[#, {
          DirectedInfinity[1], 3}, NumberPadding -> {"", "0"}]& ], 
       TraditionalForm]}, {-8.517193191416238, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-8.111728083308073, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.824046010856292, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.418580902748128, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.264430222920869, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.1308988302963465`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-7.013115794639964, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-6.214608098422191, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.809142990314028, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.521460917862246, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-5.115995809754082, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.961845129926823, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.8283137373023015`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-4.710530701645918, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.912023005428146, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.506557897319982, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-3.2188758248682006`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.8134107167600364`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.6592600369327783`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.5257286443082556`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-2.4079456086518722`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.6094379124341003`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-1.203972804325936, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}, {-0.916290731874155, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       Thickness[0.001]}}}}]], "Output",
 CellChangeTimes->{
  3.638069115660021*^9, 3.638069186383861*^9, 3.638069287913414*^9, 
   3.638069339774431*^9, 3.638069377091127*^9, 3.638069446500928*^9, 
   3.638069592085732*^9, 3.638069694707543*^9, 3.638069744184053*^9, 
   3.6380698151152573`*^9, {3.63807121106921*^9, 3.6380712323838043`*^9}, 
   3.638071433761793*^9, 3.638072000852293*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 867},
WindowMargins->{{104, Automatic}, {Automatic, 22}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 470, 11, 87, "Subtitle"],
Cell[CellGroupData[{
Cell[1074, 37, 272, 5, 31, "Subsubsection"],
Cell[1349, 44, 240, 5, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1626, 54, 237, 7, 39, "Subsection"],
Cell[1866, 63, 411, 15, 30, "Text"],
Cell[2280, 80, 314, 7, 50, "Input"],
Cell[2597, 89, 410, 10, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3044, 104, 313, 9, 39, "Subsection"],
Cell[3360, 115, 414, 11, 33, "Text"],
Cell[3777, 128, 2140, 62, 145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5954, 195, 368, 10, 39, "Subsection"],
Cell[6325, 207, 383, 11, 30, "Text"],
Cell[6711, 220, 6265, 196, 335, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13013, 421, 238, 6, 39, "Subsection"],
Cell[13254, 429, 1374, 41, 88, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14665, 475, 259, 5, 39, "Subsection"],
Cell[14927, 482, 1382, 40, 69, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16346, 527, 109, 1, 39, "Subsection"],
Cell[16458, 530, 940, 28, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17435, 563, 206, 3, 39, "Subsection"],
Cell[CellGroupData[{
Cell[17666, 570, 1305, 32, 126, "Input"],
Cell[18974, 604, 14835, 254, 228, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33846, 863, 901, 23, 107, "Input"],
Cell[34750, 888, 22465, 436, 234, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

